General-relativistic radiation transport scheme in Gmunu II: Implementation of novel microphysical library for neutrino radiation -- Weakhub

We introduce \texttt{Weakhub}, a novel neutrino microphysics library that provides opacities and kernels beyond conventional interactions used in the literature. This library includes neutrino-matter, neutrino-photon, and neutrino-neutrino interactions, along with corresponding weak and strong corrections. A full kinematics approach is adopted for the calculations of $\beta$-processes, incorporating various weak corrections and medium modifications due to the nuclear equation of state. Calculations of plasma processes, electron neutrino-antineutrino annihilation, and nuclear de-excitation are included. We also present the detailed derivations of weak interactions and the coupling of them to the two-moment based general-relativistic multi-group radiation transport in the \texttt{G}eneral-relativistic \texttt{mu}ltigrid \texttt{nu}merical (\texttt{Gmunu}) code. We compare the neutrino opacity spectra for all interactions and estimate their contributions at hydrodynamical points in core-collapse supernova and binary neutron star postmerger remnant, and predict the effects of improved opacities in comparison to conventional ones for a binary neutron star postmerger at a specific hydrodynamical point. We test the implementation of the conventional set of interactions by comparing it to an open-source neutrino library \texttt{NuLib} in a core-collapse supernova simulation. We demonstrate good agreement with discrepancies of less than $\sim 10\%$ in luminosity for all neutrino species, while also highlighting the reasons contributing to the differences. To compare the advanced interactions to the conventional set in core-collapse supernova modelling, we perform simulations to analyze their impacts on neutrino signatures, hydrodynamical behaviors, and shock dynamics, showing significant deviations.

==> plotdata/ccsn_s15_nulib_weakhubcon/plot_all_data_tbounce.py <==
import matplotlib
import matplotlib.pyplot as plt
import pandas as pd

import yt
import numpy as np

from matplotlib import rc
from matplotlib.ticker import MaxNLocator
from scipy.interpolate import interp1d
from matplotlib.ticker import AutoMinorLocator
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib.ticker as ticker


## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
#rc('text', usetex=True)
#from matplotlib import rc_context
#matplotlib.rcParams['mathtext.fontset'] = 'stix'
#matplotlib.rcParams['font.family'] = 'STIXGeneral'
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica'],'size':12})
plt.rcParams['mathtext.fontset'] = 'stix'
plt.rcParams['font.family'] = 'STIXGeneral'
plt.rcParams['mathtext.default']
#carlo's font
#plt.rcParams.update({
#   "text.usetex": True,
#   'font.size': 16,
#   'font.serif': "Computer Modern",
#   "font.family": "serif"
#   })

# LaTeX font
plt.rcParams.update({
   "text.usetex": True,
   'font.size': 16
   })



path='./'
#path='/mnt/rafast/hng/Latex/2022_m1_apjs/plotdata/M1_ccsn_s15_1d/'
path2='./'
#path2='/mnt/rafast/hng/gmunu/gmunu_debug/gmunu/tests/grrhd/ccsn_spherical_1d/output/'
#path='/mnt/rafast/hng/gmunu/gmunu_debug/gmunu/tests/grrhd/ccsn_spherical_1d/output/'
n_spec = 3
n_ebin = 18
#absorbed_h = False
absorbed_h = True

#define the parameters to transform the code unit to cgs unit.
ggrav = 6.673e-8
clite = 2.99792458e10
clite_g = 2.99792458e10

rho_gf = 1.61930347e-18
press_gf = 1.80171810e-39
eps_gf = 1.11265006e-21
time_gf = 2.03001708e05
mass_gf = 5.02765209e-34
length_gf = 6.77140812e-06*1.0e5 # to km
energy_gf = 5.59424238e-55
lum_gf = 2.7556091e-60

mev_to_erg = 1.60217733e-6
erg_to_mev = 6.24150636e5
amu_cgs = 1.66053873e-24
massn_cgs = 1.674927211e-24
amu_mev = 931.49432e0
kb_erg = 1.380658e-16
kb_mev = 8.61738568e-11
temp_mev_to_kelvin = 1.1604447522806e10 * 1.e-9 ##
planck = 6.626176e-27
avo = 6.0221367e23
hbarc_mevcm = 1.97326966e-11
h_MeVs = 4.135667696e-21
if (absorbed_h):
	h_gf = h_MeVs * mev_to_erg * energy_gf * time_gf
	h_MeV = h_MeVs * time_gf
else:
	h_gf = 1.0
	h_MeV = 1.0 / mev_to_erg / energy_gf

def gamma(field, data):
    return  np.sqrt( 1.0 + data['psi']**4*(data['W_vel1']**2) )
def veloc1(field, data):
    return data['W_vel1'] / data['gamma']

compare_GR1D = False
compare_AB = False
compare_VX = False
compare_Gmunu2 = True


ls_gr1d = "--"
ls_ab = "-."
ls_vx = ":"
ls_gmunu_nulib = "--"
ls_gmunu_weakhub = "-"

lw_gr1d = 1.1
lw_ab = 1.1
lw_vx = 1.1
lw_gmunu_nulib = 1.5
lw_gmunu_weakhub = 1.5



color_ab = [plt.cm.plasma(0.6),plt.cm.Reds(0.6),plt.cm.Greens(0.6),plt.cm.Blues(0.6)]
color_vx = [plt.cm.plasma(0.4),plt.cm.Reds(0.7),plt.cm.Greens(0.7),plt.cm.Blues(0.7)]
color_gr1d = [plt.cm.plasma(0.2),plt.cm.Reds(0.8),plt.cm.Greens(0.8),plt.cm.Blues(0.8)]

color_gmunu_nulib = [plt.cm.plasma(0.4),plt.cm.Reds(0.7),plt.cm.Greens(0.7),plt.cm.Blues(0.7)]
color_gmunu_weakhub = ["navy",plt.cm.Reds(1.),plt.cm.Greens(1.),plt.cm.Blues(1.)]
#color_gmunu_nulib = ["navy",plt.cm.Reds(1.),plt.cm.Greens(1.),plt.cm.Blues(1.)]
#color_gmunu_weakhub = ["magenta",plt.cm.Reds(1.),plt.cm.Greens(1.),plt.cm.Blues(1.)]


#label_gr1d = r'$ \texttt{GR1D} $'
#label_ab = r'$ \texttt{AGILE-BOLTZTRAN} $'
#label_vx = r'$ \texttt{VERTEX} $'
#label_gmunu = r'$ \texttt{Gmunu} $'
label_gr1d = r'$ \mathtt{GR1D} $'
label_ab = r'$ \mathtt{AGILE-BOLTZTRAN} $'
label_vx = r'$ \mathtt{VERTEX} $'
label_gmunu_weakhub = r'$ \mathtt{Weakhub} \:\: \mathtt{(Con)} $'
label_gmunu_nulib = r'$ \mathtt{NuLib} $'

gr1d_path='/mnt/rafast/hng/Latex/2022_m1_apjs/plotdata/M1_ccsn_s15_1d/gr1d_data/'
ab_path='/mnt/rafast/hng/Latex/2022_m1_apjs/plotdata/M1_ccsn_s15_1d/AB_G15/'
vx_path='/mnt/rafast/hng/Latex/2022_m1_apjs/plotdata/M1_ccsn_s15_1d/VX_G15/'

#bounce_data = pd.read_csv(path+'output_t_bounce.log', index_col = False, delim_whitespace=True, usecols = ['global_time'])
#t_bounce = bounce_data['global_time'][0]/time_gf
t_bounce = 0.0

# Load the dataset
#ds = yt.load(path+'patrick_ccsn0231.dat', geometry_override='spherical', unit_system='code')
#ds = yt.load(path+'output0231.dat', geometry_override='spherical', unit_system='code')
ds = yt.load(path+'output_debugpara_3-7_lv120228.dat', geometry_override='spherical', unit_system='code')
ds.add_field( ('amrvac','gamma'), function=gamma, sampling_type='cell')
ds.add_field( ('amrvac','veloc1'), function=veloc1, sampling_type='cell')

# cutting the x-axis through the y=0,z=0 
plotdata = ds.ortho_ray( 0, (0, 0) )

# Sort the ray values by 'x' so there are no discontinuities in the line plot
srt = np.argsort(plotdata['r'])

x_min = plotdata['r'][0]/length_gf
x_max = plotdata['r'][-1]/length_gf


if (compare_Gmunu2):
    # Load the dataset2
    #ds2 = yt.load(path2+'working_lv12_weakhubcon_sssg0246.dat', geometry_override='spherical', unit_system='code')
    ds2 = yt.load(path2+'Debug_ssmg_weakhubconventab_norescalef_limitcfl0272.dat', geometry_override='spherical', unit_system='code')
    ds2.add_field( ('amrvac','gamma'), function=gamma, sampling_type='cell')
    ds2.add_field( ('amrvac','veloc1'), function=veloc1, sampling_type='cell')
    
    # cutting the x-axis through the y=0,z=0
    plotdata2 = ds2.ortho_ray( 0, (0, 0) )
    
    # Sort the ray values by 'x' so there are no discontinuities in the line plot
    srt2 = np.argsort(plotdata2['r'])
    
    x2_min = plotdata2['r'][0]/length_gf
    x2_max = plotdata2['r'][-1]/length_gf


#print (ds.field_list)
#print (ds.derived_field_list)

# plot the data
fig, axs = plt.subplots(4,2, sharex = 'col',figsize=(12,10))
#plotdata['r'][srt] = plotdata['r'][srt] * plotdata['psi'][srt]**2


if (compare_Gmunu2):
    # first col
    axs[0,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['rho'][srt2])/ rho_gf,linestyle = ls_gmunu_weakhub,linewidth=lw_gmunu_weakhub,color=color_gmunu_weakhub[0])
    axs[0,0].set_ylabel('$\\rho$ $ \\rm{[ g / cm^3 ]}$',rotation=90)
    axs[0,0].grid(True)
    axs[0,0].set_yscale('log')
    axs[0,0].set_ylim(1e10,1e15)
    
    axs[1,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['veloc1'][srt2]),linestyle = ls_gmunu_weakhub,linewidth=lw_gmunu_weakhub,color=color_gmunu_weakhub[0])
    axs[1,0].set_ylabel('$ v^r / c $',rotation=90)
    axs[1,0].grid(True)
    
    axs[2,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['entropy'][srt2]),linestyle = ls_gmunu_weakhub,linewidth=lw_gmunu_weakhub,color=color_gmunu_weakhub[0])
    axs[2,0].grid(True)
    axs[2,0].set_ylabel('$s$ $ [ k_{\\rm{B}} / \\rm{baryon} ]$',rotation=90)
    axs[2,0].set_ylim(1,3.2)
    
    # temp, in K
    #axs[3,0].plot(np.array(plotdata20['r'][srt20])/length_gf, np.array(np.exp(plotdata20['logtemp'][srt20])) * temp_mev_to_kelvin)
    #axs[3,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(np.exp(plotdata2['logtemp'][srt2])) * temp_mev_to_kelvin)
    #axs[3,0].set_ylabel('$T$ $ [ 10^9 \\rm{K} ]$',rotation=90)
    #axs[3,0].grid(True)
    
    # temp, in MeV
    axs[3,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(np.exp(plotdata2['logtemp'][srt2])),linestyle = ls_gmunu_weakhub,linewidth=lw_gmunu_weakhub,color=color_gmunu_weakhub[0])
    axs[3,0].set_ylabel('$k_B T$ $ [ \\rm{MeV} ]$',rotation=90)
    axs[3,0].set_ylim(0,16.5)
    axs[3,0].grid(True)
    
    
    # second col
    #axs[0,1].plot(np.array(plotdata2['r'][srt2])/length_gf* plotdata2['psi'][srt2]**2, np.array(plotdata2['eps_rms_fluid_1'][srt2])*h_MeV, linestyle = ls_gmunu_weakhub, label='$\\nu_e$',linewidth=lw_gmunu_weakhub,color=color_gmunu_weakhub[1])
    axs[0,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['eps_rms_1'][srt2])*h_MeV, linestyle = ls_gmunu_weakhub, label='$\\nu_e$',linewidth=lw_gmunu_weakhub,color=color_gmunu_weakhub[1])
    axs[0,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[0,1].set_yscale('log')
    axs[0,1].grid(True)
    
    #axs[1,1].plot(np.array(plotdata2['r'][srt2])/length_gf* plotdata2['psi'][srt2]**2, np.array(plotdata2['eps_rms_fluid_2'][srt2])*h_MeV, linestyle = ls_gmunu_weakhub, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_weakhub,color=color_gmunu_weakhub[2])
    axs[1,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['eps_rms_2'][srt2])*h_MeV, linestyle = ls_gmunu_weakhub, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_weakhub,color=color_gmunu_weakhub[2])
    axs[1,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\bar{\\nu}_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[1,1].set_yscale('log')
    axs[1,1].grid(True)
    
    #axs[2,1].plot(np.array(plotdata2['r'][srt2])/length_gf* plotdata2['psi'][srt2]**2, np.array(plotdata2['eps_rms_fluid_3'][srt2])*h_MeV, linestyle = ls_gmunu_weakhub, label='$\\nu_x$',linewidth=lw_gmunu_weakhub,color=color_gmunu_weakhub[3])
    axs[2,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['eps_rms_3'][srt2])*h_MeV, linestyle = ls_gmunu_weakhub, label='$\\nu_x$',linewidth=lw_gmunu_weakhub,color=color_gmunu_weakhub[3])
    axs[2,1].grid(True)
    axs[2,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_x}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    
    axs[3,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['ye'][srt2]), linestyle = ls_gmunu_weakhub,linewidth=lw_gmunu_weakhub,color=color_gmunu_weakhub[0])
    axs[3,1].set_ylabel('$Y_e$',rotation=90)
    axs[3,1].set_ylim(0.25,0.42)
    axs[3,1].grid(True)


# first col
axs[0,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['rho'][srt])/ rho_gf,linestyle = ls_gmunu_nulib,linewidth=lw_gmunu_nulib,color=color_gmunu_nulib[0])
axs[0,0].set_ylabel('$\\rho$ $ \\rm{[ g / cm^3 ]}$',rotation=90)
axs[0,0].grid(True)
axs[0,0].set_yscale('log')
axs[0,0].set_ylim(1e10,1e15)

axs[1,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['veloc1'][srt]),linestyle = ls_gmunu_nulib,linewidth=lw_gmunu_nulib,color=color_gmunu_nulib[0])
axs[1,0].set_ylabel('$ v^r / c $',rotation=90)
axs[1,0].grid(True)

axs[2,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['entropy'][srt]),linestyle = ls_gmunu_nulib,linewidth=lw_gmunu_nulib,color=color_gmunu_nulib[0])
axs[2,0].grid(True)
axs[2,0].set_ylabel('$s$ $ [ k_{\\rm{B}} / \\rm{baryon} ]$',rotation=90)
axs[2,0].set_ylim(1,3.2)

# temp, in K
#axs[3,0].plot(np.array(plotdata0['r'][srt0])/length_gf, np.array(np.exp(plotdata0['logtemp'][srt0])) * temp_mev_to_kelvin)
#axs[3,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(np.exp(plotdata['logtemp'][srt])) * temp_mev_to_kelvin)
#axs[3,0].set_ylabel('$T$ $ [ 10^9 \\rm{K} ]$',rotation=90)
#axs[3,0].grid(True)

# temp, in MeV
axs[3,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(np.exp(plotdata['logtemp'][srt])),linestyle = ls_gmunu_nulib,linewidth=lw_gmunu_nulib,color=color_gmunu_nulib[0])
axs[3,0].set_ylabel('$k_B T$ $ [ \\rm{MeV} ]$',rotation=90)
axs[3,0].set_ylim(0,16.5)
axs[3,0].grid(True)


# second col
axs[0,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['eps_rms_1'][srt])*h_MeV, linestyle = ls_gmunu_nulib, label='$\\nu_e$',linewidth=lw_gmunu_nulib,color=color_gmunu_nulib[1])
axs[0,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
#axs[0,1].set_yscale('log')
axs[0,1].grid(True)

axs[1,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['eps_rms_2'][srt])*h_MeV, linestyle = ls_gmunu_nulib, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_nulib,color=color_gmunu_nulib[2])
axs[1,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\bar{\\nu}_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
#axs[1,1].set_yscale('log')
axs[1,1].grid(True)

axs[2,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['eps_rms_3'][srt])*h_MeV, linestyle = ls_gmunu_nulib, label='$\\nu_x$',linewidth=lw_gmunu_nulib,color=color_gmunu_nulib[3])
axs[2,1].grid(True)
axs[2,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_x}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)

axs[3,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['ye'][srt]), linestyle = ls_gmunu_nulib,linewidth=lw_gmunu_nulib,color=color_gmunu_nulib[0])
axs[3,1].set_ylabel('$Y_e$',rotation=90)
axs[3,1].set_ylim(0.25,0.42)
axs[3,1].grid(True)

#axs[3,0].set_xlim(x_min, x_max)
axs[3,0].set_xlim(1,100)
axs[3,0].set_xscale('log')
axs[3,0].set_xlabel('$r$ [km]')

#axs[3,1].set_xlim(x_min, x_max)
axs[3,1].set_xlim(1,100)
axs[3,1].set_xscale('log')
#axs[3,1].set_xlim(0, 40)
axs[3,1].set_xlabel('$r$ [km]')
    

# AB
if (compare_AB):
    x, vel, rho, ent, temp, ye= np.loadtxt(ab_path+'datafileAB-G15h+000.txt', unpack=True ,dtype='float',usecols=(3,4,5,6,7,10),skiprows=41)
    x = x / 1.e5
    vel = vel / clite
    axs[0,0].plot(np.array(x),rho, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[1,0].plot(np.array(x),vel, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[2,0].plot(np.array(x),ent, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[3,0].plot(np.array(x),temp, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[3,1].plot(np.array(x),ye, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    
    x, enue, enuebar, enux= np.loadtxt(ab_path+'datafileAB-G15r+000.txt', unpack=True ,dtype='float',usecols=(2,3,4,5),skiprows=41)
    x = x / 1.e5
    axs[0,1].plot(np.array(x),enue, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[1])
    axs[1,1].plot(np.array(x),enuebar, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[2])
    axs[2,1].plot(np.array(x),enux, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[3])

# VX
if (compare_VX):
    x, vel, rho, ent, temp, ye= np.loadtxt(vx_path+'datafileVX-G15h+000.txt', unpack=True ,dtype='float',usecols=(3,4,5,6,7,10),skiprows=41)
    x = x / 1.e5
    vel = vel / clite
    axs[0,0].plot(np.array(x),rho, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    axs[1,0].plot(np.array(x),vel, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    axs[2,0].plot(np.array(x),ent, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    axs[3,0].plot(np.array(x),temp, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    axs[3,1].plot(np.array(x),ye, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    
    x, enue, enuebar, enux= np.loadtxt(vx_path+'datafileVX-G15r+000.txt', unpack=True ,dtype='float',usecols=(2,3,4,5),skiprows=41)
    x = x / 1.e5
    axs[0,1].plot(np.array(x),enue, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[1])
    axs[1,1].plot(np.array(x),enuebar, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[2])
    axs[2,1].plot(np.array(x),enux, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[3])

# GR1D
if (compare_GR1D):
    x, y = np.loadtxt(gr1d_path+'rho_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[0,0].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])
#    axs[0,0].legend(loc='best')

    x, y = np.loadtxt(gr1d_path+'v_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    y = y / clite
    axs[1,0].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])

    x, y = np.loadtxt(gr1d_path+'entropy_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[2,0].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])
    
    x, y = np.loadtxt(gr1d_path+'temperature_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[3,0].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])
    
    x, y = np.loadtxt(gr1d_path+'M1_nue_rmsenergy_fluid_rad_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[0,1].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[1])
    
    x, y = np.loadtxt(gr1d_path+'M1_anue_rmsenergy_fluid_rad_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[1,1].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[2])
    
    x, y = np.loadtxt(gr1d_path+'M1_nux_rmsenergy_fluid_rad_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[2,1].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[3])

    x, y = np.loadtxt(gr1d_path+'ye_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[3,1].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])

#axs[0,0].axvline(x=-100.0, linestyle = ls_ab, linewidth = lw_ab, color='black', label=label_ab)
#axs[0,0].axvline(x=-100.0, linestyle = ls_vx, linewidth = lw_vx, color='black', label=label_vx)
#axs[0,0].axvline(x=-100.0, linestyle = ls_gr1d, linewidth = lw_gr1d, color='black', label=label_gr1d)
axs[0,0].axvline(x=-100.0, linestyle = ls_gmunu_nulib, linewidth = lw_gmunu_nulib, color='black', label=label_gmunu_nulib)
axs[0,0].axvline(x=-100.0, linestyle = ls_gmunu_weakhub, linewidth = lw_gmunu_weakhub, color='black', label=label_gmunu_weakhub)
axs[0,0].legend(loc='upper center', bbox_to_anchor=(1.0, 1.3), ncol=5, prop={'size': 18})

#axs[0,0].yaxis.set_minor_locator(AutoMinorLocator(5))
axs[1,0].yaxis.set_minor_locator(AutoMinorLocator(5))
axs[2,0].yaxis.set_minor_locator(AutoMinorLocator(5))
axs[3,0].yaxis.set_minor_locator(AutoMinorLocator(5))

axs[0,1].yaxis.set_minor_locator(AutoMinorLocator(5))
axs[1,1].yaxis.set_minor_locator(AutoMinorLocator(5))
axs[2,1].yaxis.set_minor_locator(AutoMinorLocator(5))
axs[3,1].yaxis.set_minor_locator(AutoMinorLocator(5))

locminy = ticker.LogLocator(base=10,subs=np.arange(2, 10) * .1,numticks=50) # subs=(0.2,0.4,0.6,0.8)
axs[0,0].yaxis.set_major_locator(ticker.LogLocator(base=10,numticks=15))
axs[0,0].yaxis.set_minor_locator(locminy)
#axs[0,0].xaxis.set_major_locator(ticker.LogLocator(base=10,numticks=15))
#axs[0,0].xaxis.set_minor_locator(locminy)


for i in range(0,4):
  for j in range(0,2):
     axs[i,j].tick_params(which="major", color="black", direction="in",
                   length=6, width=.6, right=True, top=True, bottom=True)
     axs[i,j].tick_params(which="minor", color="black", direction="in",
                   length=3, width=.4, right=True, top=True, bottom=True)



# Save the line plot
plt.tight_layout()
plt.subplots_adjust(hspace=0.05, wspace=0.2)
#plt.subplots_adjust(hspace=0.05)
#plt.savefig('hydro.png')
#plt.subplots_adjust(hspace=0.05)
plt.savefig('/mnt/rafast/hng/Latex/2023_weakhub_apjs/Figures/fig_ccsn_s15_ls180_conventab_weakhubvsnulib.pdf', bbox_inches="tight")
#plt.show()


==> plotdata/ccsn_s15_nulib_weakhubcon/plot_lum.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import pandas as pd

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica'],'size':16})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
#rc('text', usetex=True)
from matplotlib import rc_context
#matplotlib.rcParams['mathtext.fontset'] = 'stix'
#matplotlib.rcParams['font.family'] = 'STIXGeneral'
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
from matplotlib.ticker import MaxNLocator
from scipy.interpolate import interp1d
from matplotlib.ticker import AutoMinorLocator
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

rc('font',**{'family':'sans-serif','sans-serif':['Helvetica'],'size':12})
plt.rcParams['mathtext.fontset'] = 'stix'
plt.rcParams['font.family'] = 'STIXGeneral'
plt.rcParams['mathtext.default']
#carlo's font
#plt.rcParams.update({
#   "text.usetex": True,
#   'font.size': 16,
#   'font.serif': "Computer Modern",
#   "font.family": "serif"
#   })

# LaTeX font
plt.rcParams.update({
   "text.usetex": True,
   'font.size': 12
   })


#absorbed_h = False
absorbed_h = True

#define the parameters to transform the code unit to cgs unit.
ggrav = 6.673e-8
clite = 2.99792458e10
clite_g = 2.99792458e10

rho_gf = 1.61930347e-18
press_gf = 1.80171810e-39
eps_gf = 1.11265006e-21
time_gf = 2.03001708e05
mass_gf = 5.02765209e-34
length_gf = 6.77140812e-06*1.0e5 # to km
energy_gf = 5.59424238e-55
lum_gf = 2.7556091e-60 #* 1.0e51

mev_to_erg = 1.60217733e-6
erg_to_mev = 6.24150636e5
amu_cgs = 1.66053873e-24
massn_cgs = 1.674927211e-24
amu_mev = 931.49432e0
kb_erg = 1.380658e-16
kb_mev = 8.61738568e-11
temp_mev_to_kelvin = 1.1604447522806e10
planck = 6.626176e-27
avo = 6.0221367e23
hbarc_mevcm = 1.97326966e-11
h_MeVs = 4.135667696e-21
if (absorbed_h):
	h_gf = h_MeVs * mev_to_erg * energy_gf * time_gf
	h_MeV = h_MeVs * time_gf
else:
	h_gf = 1.0
	h_MeV = 1.0 / mev_to_erg / energy_gf

#time_gf = time_gf / 1000. # to ms

compare_AB     = False
compare_Gmunu2 = True

ls_ab = "-."
ls_gmunu_1 = "--"
ls_gmunu_2 = "-"

lw_ab = 1.1
lw_gmunu_1 =1.7 
lw_gmunu_2 =1.7 

#color_gr1d = ["darkred","darkgreen","darkblue"]
#color_ab = ["darkred","darkgreen","darkblue"]
#color_vx = ["darkred","darkgreen","darkblue"]
#color_gmunu = ["red","green","blue"]

color_ab = [plt.cm.Reds(0.3),plt.cm.Greens(0.3),plt.cm.Blues(0.3)]
color_gmunu_1 = [plt.cm.Reds(0.8),plt.cm.Greens(0.8),plt.cm.Blues(0.8)]
color_gmunu_2 = [plt.cm.Reds(1.0),plt.cm.Greens(1.0),plt.cm.Blues(1.0)]

label_gmunu_1 = r'$ \mathtt{NuLib} $'
label_gmunu_2 = r'$ \mathtt{Weakhub~(Con)} $'

label_ab = r'$ \texttt{AGILE-BOLTZTRAN} $'

ab_path='/mnt/rafast/hng/s20sfho_referencedata/'

filepath = "./"
filepath2 = "./"
t_shift = 0.002


bounce_data = pd.read_csv(filepath+'output_t_bounce.log', index_col = False, delim_whitespace=True, usecols = ['global_time'])
t_bounce = bounce_data['global_time'][0]/time_gf*1000.
#t_bounce = 0.00

ratio = 10
ratio_x = ratio 
ratio_y = ratio * 0.618
fig, axs = plt.subplots(3,2, sharex='col', figsize=(ratio_x,ratio_y))
#plt.subplots_adjust(bottom=0.13, left=0.14, right=0.96, top=0.96, hspace=0.45)
#plt.subplots_adjust(right=0.96, top=0.96, hspace=0.08)
padding = 8

df_TD = pd.read_csv(filepath+"point_data.csv", delimiter = '\t', usecols = ['t','eps_rms1','eps_rms2','eps_rms3','lum1','lum2','lum3'] )
df_TD = df_TD[['t','eps_rms1','eps_rms2','eps_rms3','lum1','lum2','lum3']]
df_TD['t']=df_TD['t']/time_gf * 1000.
df_TD['t'] = df_TD['t'] - t_bounce - t_shift*1000.
time=df_TD['t']
t_max = time[len(time)-1]
t_min = time[0]
#t_min = - t_max * 3.0e-1

# col 1
axs[0,0].set_title('$ \\sqrt{ \\langle {\\epsilon_{\\nu_{l}}}^2 \\rangle }$ $\\rm{[MeV]}$', pad=padding, fontsize=16)

#axs[0,0].plot(time , df_TD['eps_rms1']*h_MeV, linestyle = '-' ,linewidth = 1.0, label='$\\nu_e$' , color='r')
#axs[0,0].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_e}}^2 \\rangle }$ $\\rm{[MeV]}$', rotation=90)
axs[0,0].set_ylabel('$ {\\nu_e} $', rotation=90)
axs[0,0].set_yticks(np.arange(10,18,2))
axs[0,0].set_ylim(8.5,17)
axs[0,0].grid(True)

#axs[1,0].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\bar{\\nu}_e}}^2 \\rangle }$ $\\rm{[MeV]}$', rotation=90)
axs[1,0].set_ylabel('$ {\\bar{\\nu}_e} $', rotation=90)
axs[1,0].set_ylim(2,18)
axs[1,0].grid(True)

#axs[2,0].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_x}}^2 \\rangle }$ $\\rm{[MeV]}$', rotation=90)
axs[2,0].set_ylabel('$ {\\nu_x} $', rotation=90)
axs[2,0].set_ylim(2.5,25.5)
axs[2,0].grid(True)

axs[2,0].set_xlabel('$t - t_{\\rm{bounce}}$ $\\rm{[ms]}$')

#axs[0,0].set_xlim(t_min,t_max)
#axs[0,0].set_xlim(-5,50)
#axs[0,0].set_xlim(t_start,t_max)

# col 2
axs[0,1].set_title('$ L^{\\rm{fluid}}_{\\nu_{l}} $ $\\rm{[ 10^{52}\\; erg\\; s^{-1}]}$', pad=padding, fontsize=16)

t_cut = 30.0 # ms
t_cut_loc = min(range(len(time)), key=lambda i: abs(float(time[i])-t_cut))
#axs[0,1].set_ylabel('$ L_{\\nu_e} $ $\\rm{[ 10^{52} erg\\; s^{-1}]}$')
#axs[0,1].set_yscale('log')
#axs[0,1].set_ylim(3.e1,6.e2)
axs[0,1].grid(True)

# insert small pic
axs_ins = axs[0,1].inset_axes(((t_cut+5)/(t_max+5),0.,1.-(t_cut+5)/(t_max+5),1.))
#axs_ins.yaxis.set_ticks_position('right') 
axs_ins.set_xlim(t_cut,t_max)
axs_ins.set_yticks(np.arange(4,7,1))
axs_ins.set_ylim(3,7)
axs_ins.grid(True)
axs_ins.set_xlabel(None)
axs_ins.set_xticklabels([])


#axs[1,1].set_ylabel('$ L_{\\bar{\\nu}_e} $ $\\rm{[ 10^{52} erg\\; s^{-1}]}$')
axs[1,1].set_yticks(np.arange(0,8,2))
#axs[1,1].set_ylim(-0.25,6.5)
axs[1,1].grid(True)

#axs[2,1].set_ylabel('$ L_{\\nu_x} $ $\\rm{[ 10^{52} erg\\; s^{-1}]}$')
axs[2,1].set_yticks(np.arange(0,5,1))
axs[2,1].grid(True)

axs[2,1].set_xlabel('$t - t_{\\rm{bounce}}$ $\\rm{[ms]}$')

#axs[0,1].set_xlim(t_min,t_max)
#axs[0,1].set_xlim(t_start,t_max)
#axs[0,1].set_xlim(-5,50)


if (compare_Gmunu2):
    bounce_data2 = pd.read_csv(filepath2+'working_lv12_weakhubcon_sssg_t_bounce.log', index_col = False, delim_whitespace=True, usecols = ['global_time'])
    t_bounce2 = bounce_data2['global_time'][0]/time_gf*1000.
    t_bounce2 = 0.0

    df_TD2 = pd.read_csv("point_data_working_lv12_weakhubcon_sssg.csv", delimiter = '\t', usecols = ['t',
    'eps_rms_fluid1','eps_rms_fluid2','eps_rms_fluid3',
    'eps_av_fluid1','eps_av_fluid2','eps_av_fluid3',
    'lum_fluid1','lum_fluid2','lum_fluid3',
    'eps_rms_euler1','eps_rms_euler2','eps_rms_euler3',
    'eps_av_euler1','eps_av_euler2','eps_av_euler3',
    'lum_euler1','lum_euler2','lum_euler3'])

    df_TD2 = df_TD2[['t',
    'eps_rms_fluid1','eps_rms_fluid2','eps_rms_fluid3',
    'eps_av_fluid1','eps_av_fluid2','eps_av_fluid3',
    'lum_fluid1','lum_fluid2','lum_fluid3',
    'eps_rms_euler1','eps_rms_euler2','eps_rms_euler3',
    'eps_av_euler1','eps_av_euler2','eps_av_euler3',
    'lum_euler1','lum_euler2','lum_euler3']]

    df_TD2['t']=df_TD2['t']/time_gf * 1000.
    df_TD2['t'] = df_TD2['t'] - t_bounce2 - t_shift*1000.
    time2=df_TD2['t']
    t_max2 = time2[len(time2)-1]
    t_min2 = time2[0]
    #t_min = - t_max * 3.0e-1
    
    t_cut2 = 30.0 # ms
    t_cut_loc2 = min(range(len(time2)), key=lambda i: abs(float(time2[i])-t_cut2))

# AB 
if (compare_AB):
    #t, e1, e2, e3, l1, l2, l3 = np.loadtxt(ab_path+'datafileAB-G15t.txt', unpack=True ,dtype='float',usecols=(0,6,7,8,10,11,12),skiprows=41)
    tl,l1,l2,l3,l4  = np.loadtxt(ab_path+"luminosity_rest.dat",unpack=True,skiprows=2)
    trms,e1,e2,e3,e4  = np.loadtxt(ab_path+"rmsenergy_rest.dat",unpack=True,skiprows=2)

    tl = tl * 1000.
    trms = trms * 1000.
    axs[0,0].plot(trms, e1, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[1,0].plot(trms, e2, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[1])
    axs[2,0].plot(trms, e3, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[2])
    t_cut_loc = min(range(len(tl)), key=lambda i: abs(float(tl[i])-t_cut))
    axs[0,1].plot(tl[:t_cut_loc], l1[:t_cut_loc]/1.e52, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs_ins.plot(t[t_cut_loc:], l1[t_cut_loc:]/1.e52, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[1,1].plot(tl, l2/1.e52, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[1])
    axs[2,1].plot(tl, l3/1.e52, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[2])

if (compare_Gmunu2):
    axs[0,0].plot(time2 , df_TD2['eps_rms_fluid1']*h_MeV, linestyle = ls_gmunu_2 ,linewidth =  lw_gmunu_2 , color=color_gmunu_2[0])
    axs[1,0].plot(time2 , df_TD2['eps_rms_fluid2']*h_MeV, linestyle = ls_gmunu_2 ,linewidth =  lw_gmunu_2 , color=color_gmunu_2[1])
    axs[2,0].plot(time2 , df_TD2['eps_rms_fluid3']*h_MeV, linestyle = ls_gmunu_2 ,linewidth =  lw_gmunu_2 , color=color_gmunu_2[2])

axs[0,0].plot(time , df_TD['eps_rms1']*h_MeV, linestyle = ls_gmunu_1 ,linewidth =  lw_gmunu_1 , color=color_gmunu_1[0], label='$\\nu_e')
axs[1,0].plot(time , df_TD['eps_rms2']*h_MeV, linestyle = ls_gmunu_1 ,linewidth =  lw_gmunu_1 , color=color_gmunu_1[1], label='$\\bar{\\nu}_e$')
axs[2,0].plot(time , df_TD['eps_rms3']*h_MeV, linestyle = ls_gmunu_1 ,linewidth =  lw_gmunu_1 , color=color_gmunu_1[2], label='$\\nu_x$')

# rescale factor for nu_e 
rescale_factor_nu_e = 1e52

#axs[0,1].plot(time2[:t_cut_loc2] , df_TD2['lum1'][:t_cut_loc2]*h_gf*(clite**5/ggrav)/rescale_factor_nu_e, linestyle = ls_gmunu_1 ,linewidth =  lw_gmunu_1 , color=color_gmunu_1[0])
#t_cut_loc2 = min(range(len(time2)), key=lambda i: abs(float(time2[i])-t_cut2))
if (compare_Gmunu2):
     axs_ins.plot(time2[t_cut_loc2:] , df_TD2['lum_fluid1'][t_cut_loc2:]*h_gf*(clite**5/ggrav)/rescale_factor_nu_e, linestyle = ls_gmunu_2 ,linewidth =  lw_gmunu_2 , color=color_gmunu_2[0])
#axs[0,1].plot(time[:t_cut_loc] , df_TD['lum1'][:t_cut_loc]*h_gf*(clite**5/ggrav)/rescale_factor_nu_e, linestyle = ls_gmunu_2 ,linewidth =  lw_gmunu_2 , color=color_gmunu_2[0])
#t_cut_loc = min(range(len(time)), key=lambda i: abs(float(time[i])-t_cut))
axs_ins.plot(time[t_cut_loc:] , df_TD['lum1'][t_cut_loc:]*h_gf*(clite**5/ggrav)/rescale_factor_nu_e, linestyle = ls_gmunu_1 ,linewidth =  lw_gmunu_1 , color=color_gmunu_1[0])



if (compare_Gmunu2):
    axs[0,1].plot(time2 , df_TD2['lum_fluid1']*h_gf*(clite**5/ggrav)/1.0e52, linestyle = ls_gmunu_2 ,linewidth =  lw_gmunu_2 , color=color_gmunu_2[0])
    axs[1,1].plot(time2 , df_TD2['lum_fluid2']*h_gf*(clite**5/ggrav)/1.0e52, linestyle = ls_gmunu_2 ,linewidth =  lw_gmunu_2 , color=color_gmunu_2[1])
    axs[2,1].plot(time2 , df_TD2['lum_fluid3']*h_gf*(clite**5/ggrav)/1.0e52, linestyle = ls_gmunu_2 ,linewidth =  lw_gmunu_2 , color=color_gmunu_2[2])
axs[0,1].plot(time , df_TD['lum1']*h_gf*(clite**5/ggrav)/1.0e52, linestyle = ls_gmunu_1 ,linewidth =  lw_gmunu_1 , color=color_gmunu_1[0])
axs[1,1].plot(time , df_TD['lum2']*h_gf*(clite**5/ggrav)/1.0e52, linestyle = ls_gmunu_1 ,linewidth =  lw_gmunu_1 , color=color_gmunu_1[1])
axs[2,1].plot(time , df_TD['lum3']*h_gf*(clite**5/ggrav)/1.0e52, linestyle = ls_gmunu_1 ,linewidth =  lw_gmunu_1 , color=color_gmunu_1[2])

#axs[0,1].axvline(x=-100.0, linestyle = ls_ab, linewidth = lw_ab, color='black', label=label_ab)
axs[0,1].axvline(x=-100.0, linestyle = ls_gmunu_1, linewidth = lw_gmunu_1, color='black', label=label_gmunu_1)
axs[0,1].axvline(x=-100.0, linestyle = ls_gmunu_2, linewidth = lw_gmunu_2, color='black', label=label_gmunu_2)
axs[0,1].legend(loc='upper center', bbox_to_anchor=(-0.1, 1.65), ncol=4, prop={'size': 16})

axs[0,0].set_xlim(-5,170)
axs[0,1].set_xlim(-5,170)


axs[0,0].yaxis.set_minor_locator(AutoMinorLocator(2))
axs[1,0].yaxis.set_minor_locator(AutoMinorLocator(5))
axs[2,0].yaxis.set_minor_locator(AutoMinorLocator(5))
axs[0,1].yaxis.set_minor_locator(AutoMinorLocator(4))
axs[1,1].yaxis.set_minor_locator(AutoMinorLocator(4))
axs[2,1].yaxis.set_minor_locator(AutoMinorLocator(4))
for i in range(0,3):
  for j in range(0,2):
     axs[i,j].xaxis.set_minor_locator(AutoMinorLocator(5))
     axs[i,j].tick_params(which="major", color="black", direction="in",
                   length=6, width=.6, right=True, top=True, bottom=True)
     axs[i,j].tick_params(which="minor", color="black", direction="in",
                   length=3, width=.4, right=True, top=True, bottom=True)

axs_ins.yaxis.set_minor_locator(AutoMinorLocator(5))
axs_ins.xaxis.set_minor_locator(AutoMinorLocator(5))
axs_ins.tick_params(which="major", color="black", direction="in",
              length=6, width=.6, right=True, top=True, bottom=True)
axs_ins.tick_params(which="minor", color="black", direction="in",
              length=3, width=.4, right=True, top=True, bottom=True)


#axs[0,1].set_ylim(2,15)


fig.tight_layout()
plt.subplots_adjust(hspace=0.08, wspace=0.1)
#plt.subplots_adjust(hspace=0.05)
fig.savefig('/mnt/rafast/hng/Latex/2023_weakhub_apjs/Figures/lum_s15_ls180_convssota_lv12limitcflsssg.pdf', bbox_inches="tight", dpi=200)
plt.show()



==> plotdata/ccsn_s20_sfho/plot_all_data_tb100ms.py <==
import matplotlib
import matplotlib.pyplot as plt
import pandas as pd

import yt
import numpy as np

from matplotlib import rc
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
#rc('text', usetex=True)
#from matplotlib import rc_context
#matplotlib.rcParams['mathtext.fontset'] = 'stix'
#matplotlib.rcParams['font.family'] = 'STIXGeneral'
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica'],'size':12})
plt.rcParams['mathtext.fontset'] = 'stix'
plt.rcParams['font.family'] = 'STIXGeneral'
plt.rcParams['mathtext.default']

plt.rcParams.update({
   "text.usetex": True,
   'font.size': 16
   })


path='./'
path2='./'
path3='./'
n_spec = 3
n_ebin = 18
#absorbed_h = False
absorbed_h = True

#define the parameters to transform the code unit to cgs unit.
ggrav = 6.673e-8
clite = 2.99792458e10
clite_g = 2.99792458e10

rho_gf = 1.61930347e-18
press_gf = 1.80171810e-39
eps_gf = 1.11265006e-21
time_gf = 2.03001708e05
mass_gf = 5.02765209e-34
length_gf = 6.77140812e-06*1.0e5 # to km
energy_gf = 5.59424238e-55
lum_gf = 2.7556091e-60

mev_to_erg = 1.60217733e-6
erg_to_mev = 6.24150636e5
amu_cgs = 1.66053873e-24
massn_cgs = 1.674927211e-24
amu_mev = 931.49432e0
kb_erg = 1.380658e-16
kb_mev = 8.61738568e-11
temp_mev_to_kelvin = 1.1604447522806e10 * 1.e-9 ##
planck = 6.626176e-27
avo = 6.0221367e23
hbarc_mevcm = 1.97326966e-11
h_MeVs = 4.135667696e-21
if (absorbed_h):
	h_gf = h_MeVs * mev_to_erg * energy_gf * time_gf
	h_MeV = h_MeVs * time_gf
else:
	h_gf = 1.0
	h_MeV = 1.0 / mev_to_erg / energy_gf

def gamma(field, data):
    return  np.sqrt( 1.0 + data['psi']**4*(data['W_vel1']**2) )
def veloc1(field, data):
    return data['W_vel1'] / data['gamma']

compare_GR1D = False
compare_AB = False
compare_VX = False
compare_Gmunu2 = True
compare_Gmunu3 = True

ls_gr1d = "--"
ls_ab = "-."
ls_vx = ":"
ls_gmunu_1 = "-."
ls_gmunu_2 = "--"
ls_gmunu_3 = "-"

lw_gr1d = 1.1
lw_ab = 1.1
lw_vx = 1.1
lw_gmunu_1 = 1.5
lw_gmunu_2 = 1.5
lw_gmunu_3 = 1.5

color_ab = [plt.cm.plasma(0.6),plt.cm.Reds(0.6),plt.cm.Greens(0.6),plt.cm.Blues(0.6)]
color_vx = [plt.cm.plasma(0.4),plt.cm.Reds(0.7),plt.cm.Greens(0.7),plt.cm.Blues(0.7)]
color_gr1d = [plt.cm.plasma(0.2),plt.cm.Reds(0.8),plt.cm.Greens(0.8),plt.cm.Blues(0.8)]

color_gmunu_1 = [plt.cm.plasma(0.4),plt.cm.Reds(0.4),plt.cm.Greens(0.4),plt.cm.Blues(0.4)]
color_gmunu_2 = ["fuchsia",plt.cm.Reds(0.8),plt.cm.Greens(0.8),plt.cm.Blues(0.8)]
color_gmunu_3 = ["navy",plt.cm.Reds(1.),plt.cm.Greens(1.),plt.cm.Blues(1.)]


#label_gr1d = r'$ \texttt{GR1D} $'
#label_ab = r'$ \texttt{AGILE-BOLTZTRAN} $'
#label_vx = r'$ \texttt{VERTEX} $'
#label_gmunu = r'$ \texttt{Gmunu} $'
label_gr1d = r'$ \mathtt{GR1D} $'
label_ab = r'$ \mathtt{AGILE-BOLTZTRAN} $'
label_vx = r'$ \mathtt{VERTEX} $'

label_gmunu_1 = 'Conventional Set'
label_gmunu_2 = 'Advanced Set (1)'
label_gmunu_3 = 'Advanced Set (2)'

gr1d_path='/mnt/rafast/hng/Latex/2022_m1_apjs/plotdata/M1_ccsn_s15_1d/gr1d_data/'
ab_path='/mnt/rafast/hng/Latex/2022_m1_apjs/plotdata/M1_ccsn_s15_1d/AB_G15/'
vx_path='/mnt/rafast/hng/Latex/2022_m1_apjs/plotdata/M1_ccsn_s15_1d/VX_G15/'

#bounce_data = pd.read_csv(path+'output_t_bounce.log', index_col = False, delim_whitespace=True, usecols = ['global_time'])
#t_bounce = bounce_data['global_time'][0]/time_gf
t_bounce = 0.0

# Load the dataset
#ds = yt.load(path+'patrick_ccsn0231.dat', geometry_override='spherical', unit_system='code')
#ds = yt.load(path+'output0231.dat', geometry_override='spherical', unit_system='code')
ds = yt.load(path+'test15_lv100406.dat', geometry_override='spherical', unit_system='code')
ds.add_field( ('amrvac','gamma'), function=gamma, sampling_type='cell')
ds.add_field( ('amrvac','veloc1'), function=veloc1, sampling_type='cell')

# cutting the x-axis through the y=0,z=0 
plotdata = ds.ortho_ray( 0, (0, 0) )

# Sort the ray values by 'x' so there are no discontinuities in the line plot
srt = np.argsort(plotdata['r'])

x_min = plotdata['r'][0]/length_gf
x_max = plotdata['r'][-1]/length_gf


if (compare_Gmunu2):
    # Load the dataset2
    #ds2 = yt.load(path2+'working_lv12_weakhubcon_sssg0246.dat', geometry_override='spherical', unit_system='code')
    ds2 = yt.load(path2+'test17_lv100424.dat', geometry_override='spherical', unit_system='code')
    ds2.add_field( ('amrvac','gamma'), function=gamma, sampling_type='cell')
    ds2.add_field( ('amrvac','veloc1'), function=veloc1, sampling_type='cell')
    
    # cutting the x-axis through the y=0,z=0
    plotdata2 = ds2.ortho_ray( 0, (0, 0) )
    
    # Sort the ray values by 'x' so there are no discontinuities in the line plot
    srt2 = np.argsort(plotdata2['r'])
    
    x2_min = plotdata2['r'][0]/length_gf
    x2_max = plotdata2['r'][-1]/length_gf

if (compare_Gmunu3):
    # Load the dataset3
    ds3 = yt.load(path3+'test19_lv100418.dat', geometry_override='spherical', unit_system='code')
    ds3.add_field( ('amrvac','gamma'), function=gamma, sampling_type='cell')
    ds3.add_field( ('amrvac','veloc1'), function=veloc1, sampling_type='cell')

    # cutting the x-axis through the y=0,z=0
    plotdata3 = ds3.ortho_ray( 0, (0, 0) )

    # Sort the ray values by 'x' so there are no discontinuities in the line plot
    srt3 = np.argsort(plotdata3['r'])

    x3_min = plotdata3['r'][0]/length_gf
    x3_max = plotdata3['r'][-1]/length_gf



#print (ds.field_list)
#print (ds.derived_field_list)

# plot the data
fig, axs = plt.subplots(3,2, sharex = 'col',figsize=(10,8))
#plotdata['r'][srt] = plotdata['r'][srt] * plotdata['psi'][srt]**2


 

if (compare_Gmunu3):
    # first col
    axs[0,0].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['rho'][srt3])/ rho_gf,linestyle = ls_gmunu_3,linewidth=lw_gmunu_3,color=color_gmunu_3[0])
    axs[0,0].set_ylabel('$\\rho$ $ \\rm{[ g / cm^3 ]}$',rotation=90)
    axs[0,0].grid(True)
    axs[0,0].set_yscale('log')
    axs[0,0].set_ylim(3e9,5e14)

    #axs[1,0].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['veloc1'][srt3]),linestyle = ls_gmunu_3,linewidth=lw_gmunu_3,color=color_gmunu_3[0])
    #axs[1,0].set_ylabel('$ v^r / c $',rotation=90)
    #axs[1,0].grid(True)

    axs[2,0].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['ye'][srt3]), linestyle = ls_gmunu_3,linewidth=lw_gmunu_3,color=color_gmunu_3[0])
    axs[2,0].set_ylabel('$Y_e$',rotation=90)
    axs[2,0].grid(True)
    #axs[2,0].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['entropy'][srt3]),linestyle = ls_gmunu_3,linewidth=lw_gmunu_3,color=color_gmunu_3[0])
    #axs[2,0].grid(True)
    #axs[2,0].set_ylabel('$s$ $ [ k_{\\rm{B}} / \\rm{baryon} ]$',rotation=90)
    axs[2,0].set_ylim(0.12,0.34)

    # temp, in K
    #axs[3,0].plot(np.array(plotdata30['r'][srt30])/length_gf, np.array(np.exp(plotdata30['logtemp'][srt30])) * temp_mev_to_kelvin)
    #axs[3,0].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(np.exp(plotdata3['logtemp'][srt3])) * temp_mev_to_kelvin)
    #axs[3,0].set_ylabel('$T$ $ [ 10^9 \\rm{K} ]$',rotation=90)
    #axs[3,0].grid(True)

    # temp, in MeV
    axs[1,0].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(np.exp(plotdata3['logtemp'][srt3])),linestyle = ls_gmunu_3,linewidth=lw_gmunu_3,color=color_gmunu_3[0])
    axs[1,0].set_ylabel('$T$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[1,0].set_ylim(2,24)
    axs[1,0].grid(True)


    # second col
    #axs[0,1].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['lum_fluid_1'][srt3])*h_MeV, linestyle = ls_gmunu_3, label='$\\nu_e$',linewidth=lw_gmunu_3,color=color_gmunu_3[1])
    axs[0,1].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['eps_rms_1'][srt3])*h_MeV, linestyle = ls_gmunu_3, label='$\\nu_e$',linewidth=lw_gmunu_3,color=color_gmunu_3[1])
    axs[0,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[0,1].set_yscale('log')
    #axs[0,1].set_ylim(5,25)
    axs[0,1].grid(True)

    #axs[1,1].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['lum_fluid_2'][srt3])*h_MeV, linestyle = ls_gmunu_3, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_3,color=color_gmunu_3[2])
    axs[1,1].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['eps_rms_2'][srt3])*h_MeV, linestyle = ls_gmunu_3, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_3,color=color_gmunu_3[2])
    axs[1,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\bar{\\nu}_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[1,1].set_yscale('log')
    #axs[1,1].set_ylim(15,85)
    axs[1,1].grid(True)

    #axs[2,1].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['lum_fluid_3'][srt3])*h_MeV, linestyle = ls_gmunu_3, label='$\\nu_x$',linewidth=lw_gmunu_3,color=color_gmunu_3[3])
    axs[2,1].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['eps_rms_3'][srt3])*h_MeV, linestyle = ls_gmunu_3, label='$\\nu_x$',linewidth=lw_gmunu_3,color=color_gmunu_3[3])
    axs[2,1].grid(True)
    #axs[2,1].set_ylim(20,90)
    axs[2,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_x}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)



if (compare_Gmunu2):
    # first col
    axs[0,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['rho'][srt2])/ rho_gf,linestyle = ls_gmunu_2,linewidth=lw_gmunu_2,color=color_gmunu_2[0])
    axs[0,0].set_ylabel('$\\rho$ $ \\rm{[ g / cm^3 ]}$',rotation=90)
    axs[0,0].grid(True)
    axs[0,0].set_yscale('log')
    #axs[0,0].set_ylim(1e10,1e15)
    
    #axs[1,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['veloc1'][srt2]),linestyle = ls_gmunu_2,linewidth=lw_gmunu_2,color=color_gmunu_2[0])
    #axs[1,0].set_ylabel('$ v^r / c $',rotation=90)
    #axs[1,0].grid(True)
    
    #axs[2,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['entropy'][srt2]),linestyle = ls_gmunu_2,linewidth=lw_gmunu_2,color=color_gmunu_2[0])
    #axs[2,0].grid(True)
    #axs[2,0].set_ylabel('$s$ $ [ k_{\\rm{B}} / \\rm{baryon} ]$',rotation=90)
    #axs[2,0].set_ylim(1,3.2)
    
    axs[2,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['ye'][srt2]), linestyle = ls_gmunu_2,linewidth=lw_gmunu_2,color=color_gmunu_2[0])
    axs[2,0].set_ylabel('$Y_e$',rotation=90)
    #axs[3,1].set_ylim(0.25,0.42)
    axs[2,0].grid(True)
    # temp, in K
    #axs[3,0].plot(np.array(plotdata20['r'][srt20])/length_gf, np.array(np.exp(plotdata20['logtemp'][srt20])) * temp_mev_to_kelvin)
    #axs[3,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(np.exp(plotdata2['logtemp'][srt2])) * temp_mev_to_kelvin)
    #axs[3,0].set_ylabel('$T$ $ [ 10^9 \\rm{K} ]$',rotation=90)
    #axs[3,0].grid(True)
    
    # temp, in MeV
    axs[1,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(np.exp(plotdata2['logtemp'][srt2])),linestyle = ls_gmunu_2,linewidth=lw_gmunu_2,color=color_gmunu_2[0])
    axs[1,0].set_ylabel('$T$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[3,0].set_ylim(0,16.5)
    axs[1,0].grid(True)
    
    
    # second col
    #axs[0,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['lum_fluid_1'][srt2])*h_MeV, linestyle = ls_gmunu_2, label='$\\nu_e$',linewidth=lw_gmunu_2,color=color_gmunu_2[1])
    axs[0,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['eps_rms_1'][srt2])*h_MeV, linestyle = ls_gmunu_2, label='$\\nu_e$',linewidth=lw_gmunu_2,color=color_gmunu_2[1])
    axs[0,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[0,1].set_yscale('log')
    axs[0,1].grid(True)
    
    #axs[1,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['lum_fluid_2'][srt2])*h_MeV, linestyle = ls_gmunu_2, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_2,color=color_gmunu_2[2])
    axs[1,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['eps_rms_2'][srt2])*h_MeV, linestyle = ls_gmunu_2, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_2,color=color_gmunu_2[2])
    axs[1,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\bar{\\nu}_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[1,1].set_yscale('log')
    axs[1,1].grid(True)
    
    #axs[2,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['lum_fluid_3'][srt2])*h_MeV, linestyle = ls_gmunu_2, label='$\\nu_x$',linewidth=lw_gmunu_2,color=color_gmunu_2[3])
    axs[2,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['eps_rms_3'][srt2])*h_MeV, linestyle = ls_gmunu_2, label='$\\nu_x$',linewidth=lw_gmunu_2,color=color_gmunu_2[3])
    axs[2,1].grid(True)
    axs[2,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_x}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    


# first col
axs[0,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['rho'][srt])/ rho_gf,linestyle = ls_gmunu_1,linewidth=lw_gmunu_1,color=color_gmunu_1[0])
axs[0,0].set_ylabel('$\\rho$ $ \\rm{[ g / cm^3 ]}$',rotation=90)
axs[0,0].grid(True)
axs[0,0].set_yscale('log')
#axs[0,0].set_ylim(1e10,1e15)

#axs[1,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['veloc1'][srt]),linestyle = ls_gmunu_1,linewidth=lw_gmunu_1,color=color_gmunu_1[0])
#axs[1,0].set_ylabel('$ v^r / c $',rotation=90)
#axs[1,0].grid(True)
#
#axs[2,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['entropy'][srt]),linestyle = ls_gmunu_1,linewidth=lw_gmunu_1,color=color_gmunu_1[0])
#axs[2,0].grid(True)
#axs[2,0].set_ylabel('$s$ $ [ k_{\\rm{B}} / \\rm{baryon} ]$',rotation=90)
#axs[2,0].set_ylim(1,3.2)

# temp, in K
#axs[3,0].plot(np.array(plotdata0['r'][srt0])/length_gf, np.array(np.exp(plotdata0['logtemp'][srt0])) * temp_mev_to_kelvin)
#axs[3,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(np.exp(plotdata['logtemp'][srt])) * temp_mev_to_kelvin)
#axs[3,0].set_ylabel('$T$ $ [ 10^9 \\rm{K} ]$',rotation=90)
#axs[3,0].grid(True)

# temp, in MeV
axs[1,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(np.exp(plotdata['logtemp'][srt])),linestyle = ls_gmunu_1,linewidth=lw_gmunu_1,color=color_gmunu_1[0])
axs[1,0].set_ylabel('$T$ $ [ \\rm{MeV} ]$',rotation=90)
#axs[1,0].set_ylim(0,19.5)
axs[1,0].grid(True)

axs[2,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['ye'][srt]), linestyle = ls_gmunu_1,linewidth=lw_gmunu_1,color=color_gmunu_1[0])
axs[2,0].set_ylabel('$Y_e$',rotation=90)
#axs[2,0].set_ylim(0.25,0.42)
axs[2,0].grid(True)


# second col
#axs[0,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['lum_fluid_1'][srt])*h_MeV, linestyle = ls_gmunu_1, label='$\\nu_e$',linewidth=lw_gmunu_1,color=color_gmunu_1[1])
axs[0,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['eps_rms_1'][srt])*h_MeV, linestyle = ls_gmunu_1, label='$\\nu_e$',linewidth=lw_gmunu_1,color=color_gmunu_1[1])
axs[0,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
#axs[0,1].set_yscale('log')
axs[0,1].grid(True)

#axs[1,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['lum_fluid_2'][srt])*h_MeV, linestyle = ls_gmunu_1, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_1,color=color_gmunu_1[2])
axs[1,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['eps_rms_2'][srt])*h_MeV, linestyle = ls_gmunu_1, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_1,color=color_gmunu_1[2])
axs[1,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\bar{\\nu}_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
#axs[1,1].set_yscale('log')
axs[1,1].grid(True)

#axs[2,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['lum_fluid_3'][srt])*h_MeV, linestyle = ls_gmunu_1, label='$\\nu_x$',linewidth=lw_gmunu_1,color=color_gmunu_1[3])
axs[2,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['eps_rms_3'][srt])*h_MeV, linestyle = ls_gmunu_1, label='$\\nu_x$',linewidth=lw_gmunu_1,color=color_gmunu_1[3])
axs[2,1].grid(True)
axs[2,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_x}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)


#axs[3,0].set_xlim(x_min, x_max)
axs[2,0].set_xlim(1,200)
axs[2,0].set_xscale('log')
axs[2,0].set_xlabel('$r$ [km]')

axs[2,1].set_xlim(1,200)
axs[2,1].set_xscale('log')
axs[2,1].set_xlabel('$r$ [km]')
   

# AB
if (compare_AB):
    x, vel, rho, ent, temp, ye= np.loadtxt(ab_path+'datafileAB-G15h+000.txt', unpack=True ,dtype='float',usecols=(3,4,5,6,7,10),skiprows=41)
    x = x / 1.e5
    vel = vel / clite
    axs[0,0].plot(np.array(x),rho, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[1,0].plot(np.array(x),vel, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[2,0].plot(np.array(x),ent, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[3,0].plot(np.array(x),temp, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[3,1].plot(np.array(x),ye, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    
    x, enue, enuebar, enux= np.loadtxt(ab_path+'datafileAB-G15r+000.txt', unpack=True ,dtype='float',usecols=(2,3,4,5),skiprows=41)
    x = x / 1.e5
    axs[0,1].plot(np.array(x),enue, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[1])
    axs[1,1].plot(np.array(x),enuebar, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[2])
    axs[2,1].plot(np.array(x),enux, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[3])

# VX
if (compare_VX):
    x, vel, rho, ent, temp, ye= np.loadtxt(vx_path+'datafileVX-G15h+000.txt', unpack=True ,dtype='float',usecols=(3,4,5,6,7,10),skiprows=41)
    x = x / 1.e5
    vel = vel / clite
    axs[0,0].plot(np.array(x),rho, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    axs[1,0].plot(np.array(x),vel, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    axs[2,0].plot(np.array(x),ent, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    axs[3,0].plot(np.array(x),temp, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    axs[3,1].plot(np.array(x),ye, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    
    x, enue, enuebar, enux= np.loadtxt(vx_path+'datafileVX-G15r+000.txt', unpack=True ,dtype='float',usecols=(2,3,4,5),skiprows=41)
    x = x / 1.e5
    axs[0,1].plot(np.array(x),enue, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[1])
    axs[1,1].plot(np.array(x),enuebar, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[2])
    axs[2,1].plot(np.array(x),enux, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[3])

# GR1D
if (compare_GR1D):
    x, y = np.loadtxt(gr1d_path+'rho_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[0,0].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])
    axs[0,0].legend(loc='best')

    x, y = np.loadtxt(gr1d_path+'v_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    y = y / clite
    axs[1,0].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])

    x, y = np.loadtxt(gr1d_path+'entropy_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[2,0].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])
    
    x, y = np.loadtxt(gr1d_path+'temperature_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[3,0].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])
    
    x, y = np.loadtxt(gr1d_path+'M1_nue_rmsenergy_fluid_rad_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[0,1].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[1])
    
    x, y = np.loadtxt(gr1d_path+'M1_anue_rmsenergy_fluid_rad_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[1,1].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[2])
    
    x, y = np.loadtxt(gr1d_path+'M1_nux_rmsenergy_fluid_rad_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[2,1].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[3])

    x, y = np.loadtxt(gr1d_path+'ye_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[3,1].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])

#axs[0,0].axvline(x=-100.0, linestyle = ls_ab, linewidth = lw_ab, color='black', label=label_ab)
#axs[0,0].axvline(x=-100.0, linestyle = ls_vx, linewidth = lw_vx, color='black', label=label_vx)
#axs[0,0].axvline(x=-100.0, linestyle = ls_gr1d, linewidth = lw_gr1d, color='black', label=label_gr1d)
axs[0,0].axvline(x=-100.0, linestyle = ls_gmunu_1, linewidth = lw_gmunu_1, color='black', label=label_gmunu_1)
axs[0,0].axvline(x=-100.0, linestyle = ls_gmunu_2, linewidth = lw_gmunu_2, color='black', label=label_gmunu_2)
axs[0,0].axvline(x=-100.0, linestyle = ls_gmunu_3, linewidth = lw_gmunu_3, color='black', label=label_gmunu_3)
axs[0,0].legend(loc='upper center', bbox_to_anchor=(1.0, 1.3), ncol=5)

print('time of gmunu1 ')
print(ds.current_time/time_gf)

print('time of gmunu2 ')
print(ds2.current_time/time_gf)

print('time of gmunu3 ')
print(ds3.current_time/time_gf)

# Save the line plot
plt.tight_layout()
plt.subplots_adjust(hspace=0.05, wspace=0.2)
#plt.subplots_adjust(hspace=0.05)
#plt.savefig('hydro.png')
#plt.subplots_adjust(hspace=0.05)
plt.savefig('/mnt/rafast/hng/Latex/2023_weakhub_apjs/Figures/fig_ccsn_s20_sfho_hydro_tb100ms.pdf', bbox_inches="tight")
plt.show()


==> plotdata/ccsn_s20_sfho/plot_all_data_tbounce.py <==
import matplotlib
import matplotlib.pyplot as plt
import pandas as pd

import yt
import numpy as np

from matplotlib import rc

from matplotlib.ticker import MaxNLocator
from scipy.interpolate import interp1d
from matplotlib.ticker import AutoMinorLocator
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import matplotlib.ticker as ticker


## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
#rc('text', usetex=True)
#from matplotlib import rc_context
#matplotlib.rcParams['mathtext.fontset'] = 'stix'
#matplotlib.rcParams['font.family'] = 'STIXGeneral'
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica'],'size':12})
plt.rcParams['mathtext.fontset'] = 'stix'
plt.rcParams['font.family'] = 'STIXGeneral'
plt.rcParams['mathtext.default']
#carlo's font
#plt.rcParams.update({
#   "text.usetex": True,
#   'font.size': 16,
#   'font.serif': "Computer Modern",
#   "font.family": "serif"
#   })

# LaTeX font
plt.rcParams.update({
   "text.usetex": True,
   'font.size': 16
   })


path='./'
path2='./'
path3='./'
n_spec = 3
n_ebin = 18
#absorbed_h = False
absorbed_h = True

#define the parameters to transform the code unit to cgs unit.
ggrav = 6.673e-8
clite = 2.99792458e10
clite_g = 2.99792458e10

rho_gf = 1.61930347e-18
press_gf = 1.80171810e-39
eps_gf = 1.11265006e-21
time_gf = 2.03001708e05
mass_gf = 5.02765209e-34
length_gf = 6.77140812e-06*1.0e5 # to km
energy_gf = 5.59424238e-55
lum_gf = 2.7556091e-60

mev_to_erg = 1.60217733e-6
erg_to_mev = 6.24150636e5
amu_cgs = 1.66053873e-24
massn_cgs = 1.674927211e-24
amu_mev = 931.49432e0
kb_erg = 1.380658e-16
kb_mev = 8.61738568e-11
temp_mev_to_kelvin = 1.1604447522806e10 * 1.e-9 ##
planck = 6.626176e-27
avo = 6.0221367e23
hbarc_mevcm = 1.97326966e-11
h_MeVs = 4.135667696e-21
if (absorbed_h):
	h_gf = h_MeVs * mev_to_erg * energy_gf * time_gf
	h_MeV = h_MeVs * time_gf
else:
	h_gf = 1.0
	h_MeV = 1.0 / mev_to_erg / energy_gf

def gamma(field, data):
    return  np.sqrt( 1.0 + data['psi']**4*(data['W_vel1']**2) )
def veloc1(field, data):
    return data['W_vel1'] / data['gamma']

compare_GR1D = False
compare_AB = False
compare_VX = False
compare_Gmunu2 = True
compare_Gmunu3 = True

ls_gr1d = "--"
ls_ab = "-."
ls_vx = ":"
ls_gmunu_1 = "-."
ls_gmunu_2 = "--"
ls_gmunu_3 = "-"

lw_gr1d = 1.1
lw_ab = 1.1
lw_vx = 1.1
lw_gmunu_1 = 1.5
lw_gmunu_2 = 1.5
lw_gmunu_3 = 1.5

color_ab = [plt.cm.plasma(0.6),plt.cm.Reds(0.6),plt.cm.Greens(0.6),plt.cm.Blues(0.6)]
color_vx = [plt.cm.plasma(0.4),plt.cm.Reds(0.7),plt.cm.Greens(0.7),plt.cm.Blues(0.7)]
color_gr1d = [plt.cm.plasma(0.2),plt.cm.Reds(0.8),plt.cm.Greens(0.8),plt.cm.Blues(0.8)]

color_gmunu_1 = [plt.cm.plasma(0.4),plt.cm.Reds(0.4),plt.cm.Greens(0.4),plt.cm.Blues(0.4)]
color_gmunu_2 = ["fuchsia",plt.cm.Reds(0.8),plt.cm.Greens(0.8),plt.cm.Blues(0.8)]
color_gmunu_3 = ["navy",plt.cm.Reds(1.),plt.cm.Greens(1.),plt.cm.Blues(1.)]


#label_gr1d = r'$ \texttt{GR1D} $'
#label_ab = r'$ \texttt{AGILE-BOLTZTRAN} $'
#label_vx = r'$ \texttt{VERTEX} $'
#label_gmunu = r'$ \texttt{Gmunu} $'
label_gr1d = r'$ \mathtt{GR1D} $'
label_ab = r'$ \mathtt{AGILE-BOLTZTRAN} $'
label_vx = r'$ \mathtt{VERTEX} $'
label_gmunu_1 = '$\mathtt{Con}$'
label_gmunu_2 = '$\mathtt{Adv.I}$'
label_gmunu_3 = '$\mathtt{Adv.II}$'

gr1d_path='/mnt/rafast/hng/Latex/2022_m1_apjs/plotdata/M1_ccsn_s15_1d/gr1d_data/'
ab_path='/mnt/rafast/hng/Latex/2022_m1_apjs/plotdata/M1_ccsn_s15_1d/AB_G15/'
vx_path='/mnt/rafast/hng/Latex/2022_m1_apjs/plotdata/M1_ccsn_s15_1d/VX_G15/'

#bounce_data = pd.read_csv(path+'output_t_bounce.log', index_col = False, delim_whitespace=True, usecols = ['global_time'])
#t_bounce = bounce_data['global_time'][0]/time_gf
t_bounce = 0.0

# Load the dataset
#ds = yt.load(path+'patrick_ccsn0231.dat', geometry_override='spherical', unit_system='code')
#ds = yt.load(path+'output0231.dat', geometry_override='spherical', unit_system='code')
ds = yt.load(path+'test15_lv100122.dat', geometry_override='spherical', unit_system='code')
ds.add_field( ('amrvac','gamma'), function=gamma, sampling_type='cell')
ds.add_field( ('amrvac','veloc1'), function=veloc1, sampling_type='cell')

# cutting the x-axis through the y=0,z=0 
plotdata = ds.ortho_ray( 0, (0, 0) )

# Sort the ray values by 'x' so there are no discontinuities in the line plot
srt = np.argsort(plotdata['r'])

x_min = plotdata['r'][0]/length_gf
x_max = plotdata['r'][-1]/length_gf


if (compare_Gmunu2):
    # Load the dataset2
    #ds2 = yt.load(path2+'working_lv12_weakhubcon_sssg0246.dat', geometry_override='spherical', unit_system='code')
    ds2 = yt.load(path2+'test17_lv100124.dat', geometry_override='spherical', unit_system='code')
    ds2.add_field( ('amrvac','gamma'), function=gamma, sampling_type='cell')
    ds2.add_field( ('amrvac','veloc1'), function=veloc1, sampling_type='cell')
    
    # cutting the x-axis through the y=0,z=0
    plotdata2 = ds2.ortho_ray( 0, (0, 0) )
    
    # Sort the ray values by 'x' so there are no discontinuities in the line plot
    srt2 = np.argsort(plotdata2['r'])
    
    x2_min = plotdata2['r'][0]/length_gf
    x2_max = plotdata2['r'][-1]/length_gf

if (compare_Gmunu3):
    # Load the dataset3
    ds3 = yt.load(path3+'test19_lv100121.dat', geometry_override='spherical', unit_system='code')
    ds3.add_field( ('amrvac','gamma'), function=gamma, sampling_type='cell')
    ds3.add_field( ('amrvac','veloc1'), function=veloc1, sampling_type='cell')

    # cutting the x-axis through the y=0,z=0
    plotdata3 = ds3.ortho_ray( 0, (0, 0) )

    # Sort the ray values by 'x' so there are no discontinuities in the line plot
    srt3 = np.argsort(plotdata3['r'])

    x3_min = plotdata3['r'][0]/length_gf
    x3_max = plotdata3['r'][-1]/length_gf



#print (ds.field_list)
#print (ds.derived_field_list)

# plot the data
fig, axs = plt.subplots(3,2, sharex = 'col',figsize=(10,8))
#plotdata['r'][srt] = plotdata['r'][srt] * plotdata['psi'][srt]**2


 

if (compare_Gmunu3):
    # first col
    axs[0,0].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['rho'][srt3])/ rho_gf,linestyle = ls_gmunu_3,linewidth=lw_gmunu_3,color=color_gmunu_3[0])
    axs[0,0].set_ylabel('$\\rho$ $ \\rm{[ g / cm^3 ]}$',rotation=90)
    axs[0,0].grid(True)
    axs[0,0].set_yscale('log')
    #axs[0,0].set_ylim(1e10,1e15)

    #axs[1,0].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['veloc1'][srt3]),linestyle = ls_gmunu_3,linewidth=lw_gmunu_3,color=color_gmunu_3[0])
    #axs[1,0].set_ylabel('$ v^r / c $',rotation=90)
    #axs[1,0].grid(True)

    axs[2,0].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['ye'][srt3]), linestyle = ls_gmunu_3,linewidth=lw_gmunu_3,color=color_gmunu_3[0])
    axs[2,0].set_ylabel('$Y_e$',rotation=90)
    axs[2,0].grid(True)
    #axs[2,0].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['entropy'][srt3]),linestyle = ls_gmunu_3,linewidth=lw_gmunu_3,color=color_gmunu_3[0])
    #axs[2,0].grid(True)
    #axs[2,0].set_ylabel('$s$ $ [ k_{\\rm{B}} / \\rm{baryon} ]$',rotation=90)
    #axs[2,0].set_ylim(1,3.2)

    # temp, in K
    #axs[3,0].plot(np.array(plotdata30['r'][srt30])/length_gf, np.array(np.exp(plotdata30['logtemp'][srt30])) * temp_mev_to_kelvin)
    #axs[3,0].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(np.exp(plotdata3['logtemp'][srt3])) * temp_mev_to_kelvin)
    #axs[3,0].set_ylabel('$T$ $ [ 10^9 \\rm{K} ]$',rotation=90)
    #axs[3,0].grid(True)

    # temp, in MeV
    axs[1,0].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(np.exp(plotdata3['logtemp'][srt3])),linestyle = ls_gmunu_3,linewidth=lw_gmunu_3,color=color_gmunu_3[0])
    axs[1,0].set_ylabel('$T$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[3,0].set_ylim(0,16.5)
    axs[1,0].grid(True)


    # second col
    #axs[0,1].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['lum_fluid_1'][srt3])*h_MeV, linestyle = ls_gmunu_3, label='$\\nu_e$',linewidth=lw_gmunu_3,color=color_gmunu_3[1])
    axs[0,1].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['eps_rms_1'][srt3])*h_MeV, linestyle = ls_gmunu_3, label='$\\nu_e$',linewidth=lw_gmunu_3,color=color_gmunu_3[1])
    axs[0,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[0,1].set_yscale('log')
    axs[0,1].grid(True)

    #axs[1,1].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['lum_fluid_2'][srt3])*h_MeV, linestyle = ls_gmunu_3, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_3,color=color_gmunu_3[2])
    axs[1,1].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['eps_rms_2'][srt3])*h_MeV, linestyle = ls_gmunu_3, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_3,color=color_gmunu_3[2])
    axs[1,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\bar{\\nu}_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[1,1].set_yscale('log')
    axs[1,1].grid(True)

    #axs[2,1].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['lum_fluid_3'][srt3])*h_MeV, linestyle = ls_gmunu_3, label='$\\nu_x$',linewidth=lw_gmunu_3,color=color_gmunu_3[3])
    axs[2,1].plot(np.array(plotdata3['r'][srt3])/length_gf, np.array(plotdata3['eps_rms_3'][srt3])*h_MeV, linestyle = ls_gmunu_3, label='$\\nu_x$',linewidth=lw_gmunu_3,color=color_gmunu_3[3])
    axs[2,1].grid(True)
    axs[2,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_x}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)



if (compare_Gmunu2):
    # first col
    axs[0,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['rho'][srt2])/ rho_gf,linestyle = ls_gmunu_2,linewidth=lw_gmunu_2,color=color_gmunu_2[0])
    axs[0,0].set_ylabel('$\\rho$ $ \\rm{[ g / cm^3 ]}$',rotation=90)
    axs[0,0].grid(True)
    axs[0,0].set_yscale('log')
    #axs[0,0].set_ylim(1e10,1e15)
    
    #axs[1,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['veloc1'][srt2]),linestyle = ls_gmunu_2,linewidth=lw_gmunu_2,color=color_gmunu_2[0])
    #axs[1,0].set_ylabel('$ v^r / c $',rotation=90)
    #axs[1,0].grid(True)
    
    #axs[2,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['entropy'][srt2]),linestyle = ls_gmunu_2,linewidth=lw_gmunu_2,color=color_gmunu_2[0])
    #axs[2,0].grid(True)
    #axs[2,0].set_ylabel('$s$ $ [ k_{\\rm{B}} / \\rm{baryon} ]$',rotation=90)
    #axs[2,0].set_ylim(1,3.2)
    
    axs[2,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['ye'][srt2]), linestyle = ls_gmunu_2,linewidth=lw_gmunu_2,color=color_gmunu_2[0])
    axs[2,0].set_ylabel('$Y_e$',rotation=90)
    #axs[3,1].set_ylim(0.25,0.42)
    axs[2,0].grid(True)
    # temp, in K
    #axs[3,0].plot(np.array(plotdata20['r'][srt20])/length_gf, np.array(np.exp(plotdata20['logtemp'][srt20])) * temp_mev_to_kelvin)
    #axs[3,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(np.exp(plotdata2['logtemp'][srt2])) * temp_mev_to_kelvin)
    #axs[3,0].set_ylabel('$T$ $ [ 10^9 \\rm{K} ]$',rotation=90)
    #axs[3,0].grid(True)
    
    # temp, in MeV
    axs[1,0].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(np.exp(plotdata2['logtemp'][srt2])),linestyle = ls_gmunu_2,linewidth=lw_gmunu_2,color=color_gmunu_2[0])
    axs[1,0].set_ylabel('$T$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[3,0].set_ylim(0,16.5)
    axs[1,0].grid(True)
    
    
    # second col
    #axs[0,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['lum_fluid_1'][srt2])*h_MeV, linestyle = ls_gmunu_2, label='$\\nu_e$',linewidth=lw_gmunu_2,color=color_gmunu_2[1])
    axs[0,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['eps_rms_1'][srt2])*h_MeV, linestyle = ls_gmunu_2, label='$\\nu_e$',linewidth=lw_gmunu_2,color=color_gmunu_2[1])
    axs[0,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[0,1].set_yscale('log')
    axs[0,1].grid(True)
    
    #axs[1,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['lum_fluid_2'][srt2])*h_MeV, linestyle = ls_gmunu_2, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_2,color=color_gmunu_2[2])
    axs[1,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['eps_rms_2'][srt2])*h_MeV, linestyle = ls_gmunu_2, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_2,color=color_gmunu_2[2])
    axs[1,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\bar{\\nu}_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    #axs[1,1].set_yscale('log')
    axs[1,1].grid(True)
    
    #axs[2,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['lum_fluid_3'][srt2])*h_MeV, linestyle = ls_gmunu_2, label='$\\nu_x$',linewidth=lw_gmunu_2,color=color_gmunu_2[3])
    axs[2,1].plot(np.array(plotdata2['r'][srt2])/length_gf, np.array(plotdata2['eps_rms_3'][srt2])*h_MeV, linestyle = ls_gmunu_2, label='$\\nu_x$',linewidth=lw_gmunu_2,color=color_gmunu_2[3])
    axs[2,1].grid(True)
    axs[2,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_x}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
    


# first col
axs[0,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['rho'][srt])/ rho_gf,linestyle = ls_gmunu_1,linewidth=lw_gmunu_1,color=color_gmunu_1[0])
axs[0,0].set_ylabel('$\\rho$ $ \\rm{[ g / cm^3 ]}$',rotation=90)
axs[0,0].grid(True)
axs[0,0].set_yscale('log')
axs[0,0].set_ylim(1e10,1e15)

#axs[1,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['veloc1'][srt]),linestyle = ls_gmunu_1,linewidth=lw_gmunu_1,color=color_gmunu_1[0])
#axs[1,0].set_ylabel('$ v^r / c $',rotation=90)
#axs[1,0].grid(True)
#
#axs[2,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['entropy'][srt]),linestyle = ls_gmunu_1,linewidth=lw_gmunu_1,color=color_gmunu_1[0])
#axs[2,0].grid(True)
#axs[2,0].set_ylabel('$s$ $ [ k_{\\rm{B}} / \\rm{baryon} ]$',rotation=90)
#axs[2,0].set_ylim(1,3.2)

# temp, in K
#axs[3,0].plot(np.array(plotdata0['r'][srt0])/length_gf, np.array(np.exp(plotdata0['logtemp'][srt0])) * temp_mev_to_kelvin)
#axs[3,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(np.exp(plotdata['logtemp'][srt])) * temp_mev_to_kelvin)
#axs[3,0].set_ylabel('$T$ $ [ 10^9 \\rm{K} ]$',rotation=90)
#axs[3,0].grid(True)

# temp, in MeV
axs[1,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(np.exp(plotdata['logtemp'][srt])),linestyle = ls_gmunu_1,linewidth=lw_gmunu_1,color=color_gmunu_1[0])
axs[1,0].set_ylabel('$T$ $ [ \\rm{MeV} ]$',rotation=90)
axs[1,0].set_ylim(0,19.5)
axs[1,0].grid(True)

axs[2,0].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['ye'][srt]), linestyle = ls_gmunu_1,linewidth=lw_gmunu_1,color=color_gmunu_1[0])
axs[2,0].set_ylabel('$Y_e$',rotation=90)
axs[2,0].set_ylim(0.25,0.42)
axs[2,0].grid(True)


# second col
#axs[0,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['lum_fluid_1'][srt])*h_MeV, linestyle = ls_gmunu_1, label='$\\nu_e$',linewidth=lw_gmunu_1,color=color_gmunu_1[1])
axs[0,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['eps_rms_1'][srt])*h_MeV, linestyle = ls_gmunu_1, label='$\\nu_e$',linewidth=lw_gmunu_1,color=color_gmunu_1[1])
axs[0,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
#axs[0,1].set_yscale('log')
axs[0,1].grid(True)

#axs[1,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['lum_fluid_2'][srt])*h_MeV, linestyle = ls_gmunu_1, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_1,color=color_gmunu_1[2])
axs[1,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['eps_rms_2'][srt])*h_MeV, linestyle = ls_gmunu_1, label='$\\bar{\\nu}_e$',linewidth=lw_gmunu_1,color=color_gmunu_1[2])
axs[1,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\bar{\\nu}_e}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)
#axs[1,1].set_yscale('log')
axs[1,1].grid(True)

#axs[2,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['lum_fluid_3'][srt])*h_MeV, linestyle = ls_gmunu_1, label='$\\nu_x$',linewidth=lw_gmunu_1,color=color_gmunu_1[3])
axs[2,1].plot(np.array(plotdata['r'][srt])/length_gf, np.array(plotdata['eps_rms_3'][srt])*h_MeV, linestyle = ls_gmunu_1, label='$\\nu_x$',linewidth=lw_gmunu_1,color=color_gmunu_1[3])
axs[2,1].grid(True)
axs[2,1].set_ylabel('$ \\sqrt{ \\langle {\\epsilon_{\\nu_x}}^2 \\rangle }$ $ [ \\rm{MeV} ]$',rotation=90)


#axs[3,0].set_xlim(x_min, x_max)
axs[2,0].set_xlim(1,100)
axs[2,0].set_xscale('log')
axs[2,0].set_xlabel('$r$ [km]')

axs[2,1].set_xlim(1,100)
axs[2,1].set_xscale('log')
axs[2,1].set_xlabel('$r$ [km]')
   

# AB
if (compare_AB):
    x, vel, rho, ent, temp, ye= np.loadtxt(ab_path+'datafileAB-G15h+000.txt', unpack=True ,dtype='float',usecols=(3,4,5,6,7,10),skiprows=41)
    x = x / 1.e5
    vel = vel / clite
    axs[0,0].plot(np.array(x),rho, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[1,0].plot(np.array(x),vel, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[2,0].plot(np.array(x),ent, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[3,0].plot(np.array(x),temp, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    axs[3,1].plot(np.array(x),ye, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[0])
    
    x, enue, enuebar, enux= np.loadtxt(ab_path+'datafileAB-G15r+000.txt', unpack=True ,dtype='float',usecols=(2,3,4,5),skiprows=41)
    x = x / 1.e5
    axs[0,1].plot(np.array(x),enue, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[1])
    axs[1,1].plot(np.array(x),enuebar, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[2])
    axs[2,1].plot(np.array(x),enux, linestyle = ls_ab ,linewidth = lw_ab, color=color_ab[3])

# VX
if (compare_VX):
    x, vel, rho, ent, temp, ye= np.loadtxt(vx_path+'datafileVX-G15h+000.txt', unpack=True ,dtype='float',usecols=(3,4,5,6,7,10),skiprows=41)
    x = x / 1.e5
    vel = vel / clite
    axs[0,0].plot(np.array(x),rho, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    axs[1,0].plot(np.array(x),vel, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    axs[2,0].plot(np.array(x),ent, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    axs[3,0].plot(np.array(x),temp, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    axs[3,1].plot(np.array(x),ye, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[0])
    
    x, enue, enuebar, enux= np.loadtxt(vx_path+'datafileVX-G15r+000.txt', unpack=True ,dtype='float',usecols=(2,3,4,5),skiprows=41)
    x = x / 1.e5
    axs[0,1].plot(np.array(x),enue, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[1])
    axs[1,1].plot(np.array(x),enuebar, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[2])
    axs[2,1].plot(np.array(x),enux, linestyle = ls_vx ,linewidth = lw_vx, color=color_vx[3])

# GR1D
if (compare_GR1D):
    x, y = np.loadtxt(gr1d_path+'rho_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[0,0].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])
    axs[0,0].legend(loc='best')

    x, y = np.loadtxt(gr1d_path+'v_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    y = y / clite
    axs[1,0].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])

    x, y = np.loadtxt(gr1d_path+'entropy_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[2,0].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])
    
    x, y = np.loadtxt(gr1d_path+'temperature_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[3,0].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])
    
    x, y = np.loadtxt(gr1d_path+'M1_nue_rmsenergy_fluid_rad_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[0,1].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[1])
    
    x, y = np.loadtxt(gr1d_path+'M1_anue_rmsenergy_fluid_rad_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[1,1].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[2])
    
    x, y = np.loadtxt(gr1d_path+'M1_nux_rmsenergy_fluid_rad_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[2,1].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[3])

    x, y = np.loadtxt(gr1d_path+'ye_at_bounce.xg', unpack=True ,dtype='float',skiprows=1)
    x = x / 1.e5
    axs[3,1].plot(np.array(x),y, linestyle = ls_gr1d ,linewidth = lw_gr1d, color=color_gr1d[0])

#axs[0,0].axvline(x=-100.0, linestyle = ls_ab, linewidth = lw_ab, color='black', label=label_ab)
#axs[0,0].axvline(x=-100.0, linestyle = ls_vx, linewidth = lw_vx, color='black', label=label_vx)
#axs[0,0].axvline(x=-100.0, linestyle = ls_gr1d, linewidth = lw_gr1d, color='black', label=label_gr1d)
axs[0,0].axvline(x=-100.0, linestyle = ls_gmunu_1, linewidth = lw_gmunu_1, color='black', label=label_gmunu_1)
axs[0,0].axvline(x=-100.0, linestyle = ls_gmunu_2, linewidth = lw_gmunu_2, color='black', label=label_gmunu_2)
axs[0,0].axvline(x=-100.0, linestyle = ls_gmunu_3, linewidth = lw_gmunu_3, color='black', label=label_gmunu_3)
axs[0,0].legend(loc='upper center', bbox_to_anchor=(1.0, 1.3), ncol=5, prop={'size': 17})

#axs[0,0].yaxis.set_minor_locator(AutoMinorLocator(5))
axs[1,0].yaxis.set_minor_locator(AutoMinorLocator(5))
axs[2,0].yaxis.set_minor_locator(AutoMinorLocator(5))

axs[0,1].yaxis.set_minor_locator(AutoMinorLocator(5))
axs[1,1].yaxis.set_minor_locator(AutoMinorLocator(5))
axs[2,1].yaxis.set_minor_locator(AutoMinorLocator(5))

locminy = ticker.LogLocator(base=10,subs=np.arange(2, 10) * .1,numticks=50) # subs=(0.2,0.4,0.6,0.8)
axs[0,0].yaxis.set_major_locator(ticker.LogLocator(base=10,numticks=15))
axs[0,0].yaxis.set_minor_locator(locminy)
#axs[0,0].xaxis.set_major_locator(ticker.LogLocator(base=10,numticks=15))
#axs[0,0].xaxis.set_minor_locator(locminy)


for i in range(0,3):
  for j in range(0,2):
     axs[i,j].tick_params(which="major", color="black", direction="in",
                   length=6, width=.6, right=True, top=True, bottom=True)
     axs[i,j].tick_params(which="minor", color="black", direction="in",
                   length=3, width=.4, right=True, top=True, bottom=True)


# Save the line plot
plt.tight_layout()
plt.subplots_adjust(hspace=0.05, wspace=0.2)
#plt.subplots_adjust(hspace=0.05)
#plt.savefig('hydro.png')
#plt.subplots_adjust(hspace=0.05)
plt.savefig('/mnt/rafast/hng/Latex/2023_weakhub_apjs/Figures/fig_ccsn_s20_sfho_hydro_tbounce.pdf', bbox_inches="tight")
#plt.show()


==> plotdata/opacity_pt123/AvsB.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

filepath = "../"

file = np.loadtxt('./ab_allcorr_med_pt3_full.log')
x = file[101:150,0] * 1e5
y = file[101:150,1]

plt.xlabel('$\\varepsilon$ $(MeV)$')
plt.ylabel('$\\kappa$')
plt.yscale('log')
#plt.xscale('log')
plt.xlim(30,150) 
plt.ylim(1e-2,1e5)
plt.plot(y,x, label='$\\nu_e$')
plt.legend()
plt.show()
#fig.savefig("./mode.png", bbox_inches="tight")



==> plotdata/opacity_pt123/compare_kappa_color+line.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.ticker import AutoMinorLocator
import matplotlib.ticker as ticker




#rc('font',**{'family':'serif','serif':['Computer Modern'],'size':12})
#rc('text', usetex=True)
##rc('font',**{'family':'sans-serif','sans-serif':['Helvetica'],'size':12})
##plt.rcParams['mathtext.fontset'] = 'stix'
#plt.rcParams['font.family'] = 'STIXGeneral'
##plt.rcParams['mathtext.default']

# for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
#rc('text', usetex=True)
#from matplotlib import rc_context
#plt.rcParams['mathtext.fontset'] = 'stix'
#plt.rcParams['font.family'] = 'STIXGeneral'

# LaTeX font
plt.rcParams.update({
   "text.usetex": True,
   'font.size': 12
   })



filepath = "../"

file_ab = np.loadtxt('./ab_allcorr_med_pt4_full.log')
file_c = np.loadtxt('./c_analytical_pt4.log')
file_d = np.loadtxt('./d_med_elastic_pt4.log')
file_e = np.loadtxt('./e_emiss_pt2.log')
file_f = np.loadtxt('./f_emiss_pt2.log')

file_e_kernel = np.loadtxt('./e_kernel_pt4.log')
file_f_kernel = np.loadtxt('./f_kernel_pt4.log')

file_g = np.loadtxt('./g_TAML_pt4.log')
file_h = np.loadtxt('./h_pt4.log')
file_i = np.loadtxt('./i_pt4.log')

file_j_n = np.loadtxt('./j_neutron_corr_strange_virial_pt4.log')
file_j_p = np.loadtxt('./j_proton_corr_strange_virial_pt4.log')
file_k = np.loadtxt('./k_corr_pt4.log')
file_l = np.loadtxt('./l_include_alp_pt4.log')

file_m = np.loadtxt('./m_pt4.log')
file_n = np.loadtxt('./n_pt4.log')

n_ebin = 50

#1 : nu_e, 2: nu_e_bar, etc
# all kappa, absorption has stimulated correction
# elastic no corr, no med
ab_1 = file_ab[0:n_ebin,0]
vareps_1 = file_ab[0:n_ebin,1]
ab_2 = file_ab[n_ebin:2*n_ebin,0]
ab_3 = file_ab[2*n_ebin:3*n_ebin,0]
ab_4 = file_ab[3*n_ebin:4*n_ebin,0]


c_1 = file_c[0:n_ebin,0]
d_2 = file_d[n_ebin:2*n_ebin,0]

e_1 = file_e[0:n_ebin,0]
e_2 = file_e[n_ebin:2*n_ebin,0]
e_3 = file_e[2*n_ebin:3*n_ebin,0] # nux


e_1_kernel = file_e_kernel[0:n_ebin,0]
e_2_kernel = file_e_kernel[n_ebin:2*n_ebin,0]
e_3_kernel = file_e_kernel[2*n_ebin:3*n_ebin,0] # nux
e_4_kernel = file_e_kernel[3*n_ebin:4*n_ebin,0] # nux

f_1 = file_f[0:n_ebin,0]
f_2 = file_f[n_ebin:2*n_ebin,0]
f_3 = file_f[2*n_ebin:3*n_ebin,0] # nux


f_1_kernel = file_f_kernel[0:n_ebin,0]
f_2_kernel = file_f_kernel[n_ebin:2*n_ebin,0]
f_3_kernel = file_f_kernel[2*n_ebin:3*n_ebin,0] # nux
f_4_kernel = file_f_kernel[3*n_ebin:4*n_ebin,0] # nux


g_1 = file_g[0:n_ebin,0]
g_2 = file_g[n_ebin:2*n_ebin,0]
g_3 = file_g[2*n_ebin:3*n_ebin,0] # nux
g_4 = file_g[3*n_ebin:4*n_ebin,0] # nux

h_1 = file_h[0:n_ebin,0]
h_2 = file_h[n_ebin:2*n_ebin,0]
h_3 = file_h[2*n_ebin:3*n_ebin,0] # nux
h_4 = file_h[3*n_ebin:4*n_ebin,0] # nux


i_1 = file_i[0:n_ebin,0]
i_2 = file_i[n_ebin:2*n_ebin,0]
i_3 = file_i[2*n_ebin:3*n_ebin,0] # nux
i_4 = file_i[3*n_ebin:4*n_ebin,0] # nux

j_n_1 = file_j_n[0:n_ebin,0]  # nu
j_n_2 = file_j_n[n_ebin:2*n_ebin,0]  #nua

j_p_1 = file_j_p[0:n_ebin,0]  # nu
j_p_2 = file_j_p[n_ebin:2*n_ebin,0]  #nua

k_1 = file_k[0:n_ebin,0] # all nu
l_1 = file_l[0:n_ebin,0] # all nu

m_1 = file_m[0:n_ebin,0]
m_2 = file_m[n_ebin:2*n_ebin,0]
m_3 = file_m[2*n_ebin:3*n_ebin,0] # nux
m_4 = file_m[3*n_ebin:4*n_ebin,0] # nux

n_1 = file_n[0:n_ebin,0]
n_2 = file_n[n_ebin:2*n_ebin,0]
n_3 = file_n[2*n_ebin:3*n_ebin,0] # nux
n_4 = file_n[3*n_ebin:4*n_ebin,0] # nux

empty = np.zeros((n_ebin-1))
#plt.ylim(1e-10,1e0)
#nuecolor = 'r'
#nuebarcolor = 'g'
#numucolor = 'purple'
#numubarcolor = 'thistle'
#nuxcolor = 'b'

a_color = 'r'
b_color = 'b'
c_color = 'k'
d_color = 'gold'

e_color = 'gray'
f_color = 'greenyellow'
g_color = 'orange'
h_color = 'fuchsia'
i_color = 'brown'
j_n_color = 'violet'
j_p_color = 'purple'
k_color = 'g'
l_color = 'cornflowerblue'
m_color = 'hotpink'
n_color = 'deepskyblue'

set_1_color = 'r'
set_2_color = 'b'
set_3_color = 'limegreen'
set_4_color = 'orange'

reaction_1_line = 'solid'
reaction_2_line = 'dashed'
reaction_3_line = 'dotted'
reaction_4_line = 'dashdot'
reaction_5_line = (5, (10, 3))

label_a = '$\\nu_l+n \\rightarrow p+l^{-}$'
label_b = '$\\bar{\\nu}_l+p \\rightarrow n+l^{+}$'
label_c = '$\\nu_{e}+A^{\\prime}(N+1,Z-1) \\rightarrow A(N,Z)+e^-$'
label_d = '$\\bar{\\nu}_e+e^{-}+p \\rightarrow n$'
label_e = '$e^{-}+e^{+} \\rightarrow \\nu+\\bar{\\nu}$'
label_f = '$N+N \\rightarrow N+N+\\nu+\\bar{\\nu}$'
label_g = '$\\gamma^{*}_{\\mathrm{T/A/M/L}} \\rightarrow \\nu+\\bar{\\nu}$'
label_h = '$A^{*} \\rightarrow A+\\nu+\\bar{\\nu}$'
label_i = '$\\nu_e+\\bar{\\nu}_{e} \\rightarrow \\nu_{\\mu/\\tau}+\\bar{\\nu}_{\\mu/\\tau}$'
label_j_neutron = '$\\nu+n \\rightarrow \\nu+n $'
label_j_proton = '$\\nu+p \\rightarrow \\nu+p $'
label_k = '$\\nu+A \\rightarrow \\nu+A$'
label_l = '$\\nu+A_{\\mathrm{light}} \\rightarrow \\nu+A_{\\mathrm{light}}$'
label_m = '$\\nu+e^{-}  \\rightarrow \\nu+e^{-}$'
label_n = '$\\nu+e^{+} \\rightarrow \\nu+e^{+}$'

# rescale
#e_1_kernel = e_1_kernel * 1e10
#e_2_kernel = e_2_kernel * 1e10
#e_3_kernel = e_3_kernel * 1e10
#e_4_kernel = e_4_kernel * 1e10
#
#f_1_kernel = f_1_kernel * 1e15
#f_2_kernel = f_2_kernel * 1e15
#f_3_kernel = f_3_kernel * 1e15
#f_4_kernel = f_4_kernel * 1e15
#
#g_1 = g_1 * 1e7
#g_2 = g_2 * 1e7
#g_3 = g_3 * 1e7
#g_4 = g_4 * 1e7
#h_1 = h_1 * 1e6
#h_2 = h_2 * 1e6
#h_3 = h_3 * 1e6
#h_4 = h_4 * 1e6
#
#n_1 = n_1 * 1e8
#n_2 = n_2 * 1e8
#n_3 = n_3 * 1e8
#n_4 = n_4 * 1e8

fig, ax = plt.subplots(2,2, sharey=True, sharex=True, figsize=[16,8])
#nue
ax[0,0].plot(vareps_1,ab_1 , label=label_a, color = set_1_color,linestyle = reaction_1_line)
#all zero
#ax[0].plot(vareps_1,empty, label='(c)', color = 'k')
ax[0,0].plot(vareps_1,c_1,   label=label_c,color = set_1_color,linestyle = reaction_3_line)
#ax[0,0].plot(vareps_1,e_1,  color = e_color, linestyle='dashed')
#ax[0,0].plot(vareps_1,f_1,  color = f_color, linestyle='dashed')
ax[0,0].plot(vareps_1,e_1_kernel,  color = set_2_color, linestyle = reaction_1_line)
ax[0,0].plot(vareps_1,f_1_kernel,  color = set_2_color, linestyle = reaction_2_line)
ax[0,0].plot(vareps_1,g_1,         color = set_2_color, linestyle = reaction_3_line)
ax[0,0].plot(vareps_1,h_1,         color = set_2_color, linestyle = reaction_4_line)
ax[0,0].plot(vareps_1,i_1,         color = set_2_color, linestyle = reaction_5_line)

ax[0,0].plot(vareps_1,j_n_1,  color = set_3_color, linestyle = reaction_1_line)
ax[0,0].plot(vareps_1,j_p_1,  color = set_3_color, linestyle = reaction_2_line)
ax[0,0].plot(vareps_1,k_1,    color = set_3_color, linestyle = reaction_3_line)
ax[0,0].plot(vareps_1,l_1,    color = set_3_color, linestyle = reaction_4_line)
ax[0,0].plot(vareps_1,m_1,    color = set_4_color, linestyle = reaction_1_line)
ax[0,0].plot(vareps_1,n_1,    color = set_4_color, linestyle = reaction_2_line)

#nue_bar
ax[0,1].plot(vareps_1,ab_2 , label=label_b, color = set_1_color, linestyle = reaction_1_line)
ax[0,1].plot(vareps_1,d_2,   label=label_d, color = set_1_color, linestyle = reaction_2_line)
#ax[0,1].plot(vareps_1,e_2,   label='(e)',color = e_color, linestyle='dashed')
#ax[0,1].plot(vareps_1,f_2,   label='(f)',color = f_color, linestyle='dashed')

ax[0,1].plot(vareps_1,e_2_kernel,  label=label_e,color = set_2_color, linestyle = reaction_1_line)
ax[0,1].plot(vareps_1,f_2_kernel,  label=label_f,color = set_2_color, linestyle = reaction_2_line)
ax[0,1].plot(vareps_1,g_2,  label=label_g,       color = set_2_color, linestyle = reaction_3_line)
ax[0,1].plot(vareps_1,h_2,  label=label_h,       color = set_2_color, linestyle = reaction_4_line)
ax[0,1].plot(vareps_1,i_2,  label=label_i,       color = set_2_color, linestyle = reaction_5_line)

ax[0,1].plot(vareps_1,j_n_2, label=label_j_neutron, color = set_3_color, linestyle = reaction_1_line)
ax[0,1].plot(vareps_1,j_p_2, label=label_j_proton, color = set_3_color, linestyle = reaction_2_line)
ax[0,1].plot(vareps_1,k_1,   label=label_k,          color = set_3_color, linestyle = reaction_3_line)
ax[0,1].plot(vareps_1,l_1,   label=label_l,          color = set_3_color, linestyle = reaction_4_line)
ax[0,1].plot(vareps_1,m_2,   label=label_m,          color = set_4_color, linestyle = reaction_1_line)
ax[0,1].plot(vareps_1,n_2,   label=label_n,          color = set_4_color, linestyle = reaction_2_line)

#numu
# if you dont want to show muon , pls comment
ax[1,0].plot(vareps_1,ab_3 , color = set_1_color,linestyle = reaction_1_line)

#all zero
#ax[0,0].plot(vareps_1,e_1,  color = e_color, linestyle='dashed')
#ax[0,0].plot(vareps_1,f_1,  color = f_color, linestyle='dashed')
ax[1,0].plot(vareps_1,e_3_kernel,  color = set_2_color, linestyle = reaction_1_line)
ax[1,0].plot(vareps_1,f_3_kernel,  color = set_2_color, linestyle = reaction_2_line)
ax[1,0].plot(vareps_1,g_3,         color = set_2_color, linestyle = reaction_3_line)
ax[1,0].plot(vareps_1,h_3,         color = set_2_color, linestyle = reaction_4_line)
ax[1,0].plot(vareps_1,i_3,         color = set_2_color, linestyle = reaction_5_line)

ax[1,0].plot(vareps_1,j_n_1,  color = set_3_color, linestyle = reaction_1_line)
ax[1,0].plot(vareps_1,j_p_1,  color = set_3_color, linestyle = reaction_2_line)
ax[1,0].plot(vareps_1,k_1,    color = set_3_color, linestyle = reaction_3_line)
ax[1,0].plot(vareps_1,l_1,    color = set_3_color, linestyle = reaction_4_line)
ax[1,0].plot(vareps_1,m_3,    color = set_4_color, linestyle = reaction_1_line)
ax[1,0].plot(vareps_1,n_3,    color = set_4_color, linestyle = reaction_2_line)

#numubar
ax[1,1].plot(vareps_1,ab_4 , color = set_1_color,linestyle = reaction_1_line)
#all zero
#ax[0,0].plot(vareps_1,e_1,  color = e_color, linestyle='dashed')
#ax[0,0].plot(vareps_1,f_1,  color = f_color, linestyle='dashed')
ax[1,1].plot(vareps_1,e_4_kernel,  color = set_2_color, linestyle = reaction_1_line)
ax[1,1].plot(vareps_1,f_4_kernel,  color = set_2_color, linestyle = reaction_2_line)
ax[1,1].plot(vareps_1,g_4,         color = set_2_color, linestyle = reaction_3_line)
ax[1,1].plot(vareps_1,h_4,         color = set_2_color, linestyle = reaction_4_line)
ax[1,1].plot(vareps_1,i_4,         color = set_2_color, linestyle = reaction_5_line)
ax[1,1].plot(vareps_1,j_n_2,  color = set_3_color, linestyle = reaction_1_line)
ax[1,1].plot(vareps_1,j_p_2,  color = set_3_color, linestyle = reaction_2_line)
ax[1,1].plot(vareps_1,k_1,    color = set_3_color, linestyle = reaction_3_line)
ax[1,1].plot(vareps_1,l_1,    color = set_3_color, linestyle = reaction_4_line)
ax[1,1].plot(vareps_1,m_4,    color = set_4_color, linestyle = reaction_1_line)
ax[1,1].plot(vareps_1,n_4,    color = set_4_color, linestyle = reaction_2_line)



#title 
ax[0,0].set_title('$\\nu_e$', y=0.15, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')
#ax[0,0].set_title('$\\nu_e$', y=0.95, x=0.1, pad=-14, backgroundcolor='black',
#                            size=18, color='white')
ax[0,1].set_title('$\\bar{\\nu}_e$', y=0.15, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')
ax[1,0].set_title('$\\nu_\\mu$', y=0.15, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')
ax[1,1].set_title('$\\bar{\\nu}_\\mu$', y=0.15, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')


ax[0,0].set(ylabel='$\\kappa~[\\mathrm{cm}^{-1}]$')
ax[1,0].set(ylabel='$\\kappa~[\\mathrm{cm}^{-1}]$')

ax[1,0].set(xlabel='$\\varepsilon~[\\mathrm{MeV}]$')
ax[1,1].set(xlabel='$\\varepsilon~[\\mathrm{MeV}]$')
ax[0,0].set(yscale='log')
ax[1,0].set(yscale='log')

ax[1,0].set(xscale='log')
ax[1,1].set(xscale='log')

ax[1,0].set_xlim(1,300) 
ax[1,1].set_xlim(1,300) 
#pt3
#ax[0,0].set_ylim(1e-9,5e-1) 
#ax[1,0].set_ylim(1e-9,5e-1) 
#pt4
ax[0,0].set_ylim(1e-9,3e0) 
ax[1,0].set_ylim(1e-9,3e0) 
#pt1
#ax[0,0].set_ylim(5e-15,1e-6) 
#ax[1,0].set_ylim(5e-15,1e-6) 


locminy = ticker.LogLocator(base=10,subs=np.arange(2, 10) * .1,numticks=50) # subs=(0.2,0.4,0.6,0.8)

plt.subplots_adjust(hspace=0.0, wspace=0.0)
for i in range(2):
   for j in range(2):
      ax[i,j].tick_params(axis="both",which="major", color="black", direction="in",
              length=6, width=0.8, right=True, left=True, top=True, bottom=True)
      ax[i,j].tick_params(axis="both",which="minor", color="grey", direction="in",
              length=4, width=0.5, right=True, left=True, top=True, bottom=True)
#      ax[i,j].yaxis.set_minor_locator(AutoMinorLocator(4))
      ax[i,j].yaxis.set_major_locator(ticker.LogLocator(base=10,numticks=15))
      #ax[i,j].yaxis.set_major_locator(ticker.LogLocator(base=10.0))
      #ax[i,j].yaxis.set_minor_locator(ticker.LogLocator(base=10,subs=[2.0,5.0]))
      ax[i,j].yaxis.set_minor_locator(locminy)
      #ax[i,j].yaxis.set_minor_formatter(ticker.NullFormatter())
  




#fig.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc="lower left",
#                mode="expand", borderaxespad=0, ncol=3)
lines_labels = [ax.get_legend_handles_labels() for ax in fig.axes]
lines, labels = [sum(lol, []) for lol in zip(*lines_labels)]
#fig.legend(lines, labels, bbox_to_anchor=(0.5, 1.0), loc='lower right',ncol=6)
fig.legend(lines, labels, bbox_to_anchor=(0.5, 1.0), loc='upper center',ncol=6, prop={'size': 10})
#fig.legend(lines, labels, loc='upper center',ncol=6)

plt.show()
#fig.savefig("/mnt/rafast/hng/Latex/2023_weakhub_apjs/Figures/pt4_kappa_compare_color-line.pdf", bbox_inches="tight")



==> plotdata/opacity_pt123/compare_kappa_corrvsnocorr.py <==
import numpy as np
import matplotlib.pyplot as plt
#import pandas as pd
from matplotlib import rc
from matplotlib.ticker import AutoMinorLocator
import matplotlib.ticker as ticker
from matplotlib import rc_context


filepath = "../"

# LaTeX font
#rc('text', usetex=True)
#rc('legend', fontsize=13)

#plt.rcParams.update({
#   "text.usetex": True,
#   'font.size': 12
#   })

rc('font',**{'family':'sans-serif','sans-serif':['Helvetica'],'size':12})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)
plt.rcParams['mathtext.fontset'] = 'stix'
plt.rcParams['font.family'] = 'STIXGeneral'



file = np.loadtxt('./ab_allcorr_med_pt4_full.log')
file2 = np.loadtxt('./ab_analytic_corr_nomed_pt4.log')
file20 = np.loadtxt('./ab_nocorr_nomed_pt4.log')
file200 = np.loadtxt('./ab_analytic_corr_med_pt4.log')

file3 = np.loadtxt('./j_neutron_corr_strange_virial_pt4.log')
file4 = np.loadtxt('./j_neutron_nocorr_pt4.log')
file5 = np.loadtxt('./j_proton_corr_strange_virial_pt4.log')
file6 = np.loadtxt('./j_proton_nocorr_pt4.log')

file10 = np.loadtxt('./d_med_elastic_pt4.log')
file11 = np.loadtxt('./d_nomed_elastic_pt4.log')

n_ebin = 50

kappa_nue_1 = file[0:n_ebin,0]
vareps_1 = file[0:n_ebin,1]
kappa_nuebar_1 = file[n_ebin:2*n_ebin,0]
kappa_numu_1 = file[2*n_ebin:3*n_ebin,0]
kappa_numubar_1 = file[3*n_ebin:4*n_ebin,0]

kappa_nue_2 = file2[0:n_ebin,0]
vareps_2 = file2[0:n_ebin,1]
kappa_nuebar_2 = file2[n_ebin:2*n_ebin,0]
kappa_numu_2 = file2[2*n_ebin:3*n_ebin,0]
kappa_numubar_2 = file2[3*n_ebin:4*n_ebin,0]


kappa_nue_20 = file20[0:n_ebin,0]
vareps_20 = file20[0:n_ebin,1]
kappa_nuebar_20 = file20[n_ebin:2*n_ebin,0]
kappa_numu_20 = file20[2*n_ebin:3*n_ebin,0]
kappa_numubar_20 = file20[3*n_ebin:4*n_ebin,0]

kappa_nue_200 = file200[0:n_ebin,0]
vareps_200 = file200[0:n_ebin,1]
kappa_nuebar_200 = file200[n_ebin:2*n_ebin,0]
kappa_numu_200 = file200[2*n_ebin:3*n_ebin,0]
kappa_numubar_200 = file200[3*n_ebin:4*n_ebin,0]


kappa_nue_3 = file3[0:n_ebin,0]
vareps_3 = file3[0:n_ebin,1]
kappa_nuebar_3 = file3[n_ebin:2*n_ebin,0]
kappa_numu_3 = file3[2*n_ebin:3*n_ebin,0]
kappa_numubar_3 = file3[3*n_ebin:4*n_ebin,0]

kappa_nue_4 = file4[0:n_ebin,0]
vareps_4 = file4[0:n_ebin,1]
kappa_nuebar_4 = file4[n_ebin:2*n_ebin,0]
kappa_numu_4 = file4[2*n_ebin:3*n_ebin,0]
kappa_numubar_4 = file4[3*n_ebin:4*n_ebin,0]

kappa_nue_5 = file5[0:n_ebin,0]
vareps_5 = file5[0:n_ebin,1]
kappa_nuebar_5 = file5[n_ebin:2*n_ebin,0]
kappa_numu_5 = file5[2*n_ebin:3*n_ebin,0]
kappa_numubar_5 = file5[3*n_ebin:4*n_ebin,0]

kappa_nue_6 = file6[0:n_ebin,0]
vareps_6 = file6[0:n_ebin,1]
kappa_nuebar_6 = file6[n_ebin:2*n_ebin,0]
kappa_numu_6 = file6[2*n_ebin:3*n_ebin,0]
kappa_numubar_6 = file6[3*n_ebin:4*n_ebin,0]

kappa_nue_10 = file10[0:n_ebin,0]
vareps_10 = file10[0:n_ebin,1]
kappa_nuebar_10 = file10[n_ebin:2*n_ebin,0]
kappa_numu_10 = file10[2*n_ebin:3*n_ebin,0]
kappa_numubar_10 = file10[3*n_ebin:4*n_ebin,0]

kappa_nue_11 = file11[0:n_ebin,0]
vareps_11 = file11[0:n_ebin,1]
kappa_nuebar_11 = file11[n_ebin:2*n_ebin,0]
kappa_numu_11 = file11[2*n_ebin:3*n_ebin,0]
kappa_numubar_11 = file11[3*n_ebin:4*n_ebin,0]


kappa_nue_7 = kappa_nue_3+kappa_nue_5
kappa_nuebar_7 = kappa_nuebar_3+kappa_nuebar_5

kappa_nue_8 = kappa_nue_4+kappa_nue_6
kappa_nuebar_8 = kappa_nuebar_4+kappa_nuebar_6

vareps_7 = file4[0:n_ebin,1]
vareps_8 = file4[0:n_ebin,1]


empty = np.zeros((n_ebin))

nuecolor = 'black'
nuebarcolor = 'b'
numucolor = 'purple'
numubarcolor = 'thistle'
nuxcolor = 'g'

lc_kappa_a = 'red'
lc_kappa_a_decay = 'blue'
lc_kappa_s_n = 'g'
lc_kappa_s_p = 'limegreen'

ls_corr_ab = 'solid'
ls_nocorr_ab = 'dashed'
ls_nonocorr_ab = 'dotted'
ls_nononocorr_ab = 'dashdot'

ls_corr_scat = 'solid'
ls_nocorr_scat = 'dashed'

#ls_corr_jk = 'solid'
#ls_nocorr_jk = 'dashed'

#label_1 = '$\\nu_e+n \\rightarrow p+e^{-}$ ($\\bar{\\nu}_e+p \\rightarrow n+e^{+}$) (Full kinematics + WM + PS + FF)'
#label_2 = '$\\nu_e+n \\rightarrow p+e^{-}$ ($\\bar{\\nu}_e+p \\rightarrow n+e^{+}$) (Elastic + corr. by Horowitz 2002)'
label_1 = '$\\nu_l/\\bar{\\nu}_l$ absorption by nucleons (Full kinematics + WM + PS + FF + MM)'
label_2 = '$\\nu_l/\\bar{\\nu}_l$ absorption by nucleons (Elastic + WM/Rec by Horowitz 2002)'
label_20 ='$\\nu_l/\\bar{\\nu}_l$ absorption by nucleons (Elastic)'
label_200 ='$\\nu_l/\\bar{\\nu}_l$ absorption by nucleons (Elastic + MM)'
label_3 = "$\\nu n$ Scat (WM+Rec+Strange)"
label_4 = "$\\nu n$ Scat (No corr)"

label_5 = "$\\nu p$ Scat (WM+Rec+Strange)"
label_6 = "$\\nu p$ Scat (No corr)"

label_7 = "Inverse $\\beta$ decay (Full kinematics + MM)"
label_8 = "Inverse $\\beta$ decay (Elastic)"
#label_5 = '$\nu p$ $\kappa_s$ (WM+Recoil+Virial+RPA+Strange)'
#label_6 = '$\nu p$ $\kappa_s$ (No corr)'

#fig, ax = plt.subplots(1,2, sharey=True, figsize=[16,8])
#fig, (ax1, ax2, ax3, ax4) = plt.subplots(2,2,sharex=True)
fig, ax = plt.subplots(2,2, sharey=False, sharex=True, figsize=[16,8])


#ax1.plot(vareps_1,empty, label=label_1, color = 'k', linestyle = ls_corr_ab)
#ax1.plot(vareps_1,empty, label=label_2, color = 'k', linestyle = ls_nocorr_ab)

ax[0,0].plot(vareps_1,kappa_nue_1, label = label_1, color = lc_kappa_a, linestyle = ls_corr_ab) 
ax[0,0].plot(vareps_200,kappa_nue_200, label = label_200, color = lc_kappa_a, linestyle = ls_nononocorr_ab) 
ax[0,0].plot(vareps_2,kappa_nue_2, label = label_2, color = lc_kappa_a, linestyle = ls_nonocorr_ab) 
ax[0,0].plot(vareps_20,kappa_nue_20, label = label_20, color = lc_kappa_a, linestyle = ls_nocorr_ab) 

ax[0,0].plot(vareps_3,kappa_nue_3, label = label_3, color = lc_kappa_s_n, linestyle = ls_corr_scat) 
ax[0,0].plot(vareps_4,kappa_nue_4, label = label_4, color = lc_kappa_s_n, linestyle = ls_nocorr_scat) 
ax[0,0].plot(vareps_5,kappa_nue_5, label = label_5, color = lc_kappa_s_p, linestyle = ls_corr_scat) 
ax[0,0].plot(vareps_6,kappa_nue_6, label = label_6, color = lc_kappa_s_p, linestyle = ls_nocorr_scat) 
ax[0,0].plot(vareps_10,kappa_nue_10, label = label_7, color = lc_kappa_a_decay, linestyle = ls_corr_ab)

#ax1.plot(vareps_7,kappa_nue_7, label = label_3, color = lc_kappa_s, linestyle = ls_corr_ab) 

#ax1.plot(vareps_8,kappa_nue_8, label = label_4, color = lc_kappa_s, linestyle = ls_nocorr_ab) 
ax[0,0].plot(vareps_11,kappa_nue_11, label = label_8, color = lc_kappa_a_decay, linestyle = ls_nocorr_ab)


# ax2
ax[0,1].plot(vareps_1,kappa_nuebar_1, color = lc_kappa_a, linestyle = ls_corr_ab)
ax[0,1].plot(vareps_2,kappa_nuebar_2, color = lc_kappa_a, linestyle = ls_nonocorr_ab)
ax[0,1].plot(vareps_20,kappa_nuebar_20, color = lc_kappa_a, linestyle = ls_nocorr_ab) 
ax[0,1].plot(vareps_200,kappa_nuebar_200, color = lc_kappa_a, linestyle = ls_nononocorr_ab) 

ax[0,1].plot(vareps_3,kappa_nuebar_3, color = lc_kappa_s_n, linestyle = ls_corr_scat)
ax[0,1].plot(vareps_4,kappa_nuebar_4, color = lc_kappa_s_n, linestyle = ls_nocorr_scat)
ax[0,1].plot(vareps_5,kappa_nuebar_5, color = lc_kappa_s_p, linestyle = ls_corr_scat)
ax[0,1].plot(vareps_6,kappa_nuebar_6, color = lc_kappa_s_p, linestyle = ls_nocorr_scat)

#ax[0,1].plot(vareps_7,kappa_nuebar_7, color = lc_kappa_s, linestyle = ls_corr_ab)
#ax[0,1].plot(vareps_8,kappa_nuebar_8, color = lc_kappa_s, linestyle = ls_nocorr_ab)
ax[0,1].plot(vareps_10,kappa_nuebar_10, color = lc_kappa_a_decay, linestyle = ls_corr_ab)
ax[0,1].plot(vareps_11,kappa_nuebar_11, color = lc_kappa_a_decay, linestyle = ls_nocorr_ab)

#ax3
ax[1,0].plot(vareps_1,kappa_numu_1, color = lc_kappa_a, linestyle = ls_corr_ab)
ax[1,0].plot(vareps_20,kappa_numu_20, color = lc_kappa_a, linestyle = ls_nocorr_ab)
ax[1,0].plot(vareps_200,kappa_numu_200, color = lc_kappa_a, linestyle = ls_nononocorr_ab)

ax[1,0].plot(vareps_3,kappa_numu_3, color = lc_kappa_s_n, linestyle = ls_corr_scat)
ax[1,0].plot(vareps_4,kappa_numu_4, color = lc_kappa_s_n, linestyle = ls_nocorr_scat)
ax[1,0].plot(vareps_5,kappa_numu_5, color = lc_kappa_s_p, linestyle = ls_corr_scat)
ax[1,0].plot(vareps_6,kappa_numu_6, color = lc_kappa_s_p, linestyle = ls_nocorr_scat)

ax[1,0].plot(vareps_10,kappa_numu_10, color = lc_kappa_a_decay, linestyle = ls_corr_ab)
ax[1,0].plot(vareps_11,kappa_numu_11, color = lc_kappa_a_decay, linestyle = ls_nocorr_ab)
#ax4
ax[1,1].plot(vareps_1,kappa_numubar_1, color = lc_kappa_a, linestyle = ls_corr_ab)
ax[1,1].plot(vareps_20,kappa_numubar_20, color = lc_kappa_a, linestyle = ls_nocorr_ab)
ax[1,1].plot(vareps_200,kappa_numubar_200, color = lc_kappa_a, linestyle = ls_nononocorr_ab)

ax[1,1].plot(vareps_3,kappa_numubar_3, color = lc_kappa_s_n, linestyle = ls_corr_scat)
ax[1,1].plot(vareps_4,kappa_numubar_4, color = lc_kappa_s_n, linestyle = ls_nocorr_scat)
ax[1,1].plot(vareps_5,kappa_numubar_5, color = lc_kappa_s_p, linestyle = ls_corr_scat)
ax[1,1].plot(vareps_6,kappa_numubar_6, color = lc_kappa_s_p, linestyle = ls_nocorr_scat)

ax[1,1].plot(vareps_10,kappa_numubar_10, color = lc_kappa_a_decay, linestyle = ls_corr_ab)
ax[1,1].plot(vareps_11,kappa_numubar_11, color = lc_kappa_a_decay, linestyle = ls_nocorr_ab)


#calculating average opacity
#aver_of_bins = sum(vareps_1)/len(vareps_1)
#total_kappa = 0
#for i in range(n_ebin-1):
#    deps = vareps_1[i+1] - vareps_1[i]
#    total_kappa = total_kappa + kappa_nue_1[i] * vareps_1[i] * deps
#
#aver_kappa = total_kappa




ax[0,0].set_ylabel('$\\kappa~[\mathrm{cm}^{-1}]$',fontsize=15)
#ax[0,1].set_ylabel('$\\kappa~[\mathrm{cm}^{-1}]$')
ax[1,0].set_ylabel('$\\kappa~[\mathrm{cm}^{-1}]$',fontsize=15)
#ax[1,1].set_ylabel('$\\kappa~[\mathrm{cm}^{-1}]$')

ax[1,1].set_xlabel('$\\varepsilon~[\mathrm{MeV}]$',fontsize=15)
ax[1,0].set_xlabel('$\\varepsilon~[\mathrm{MeV}]$',fontsize=15)

#ax[0,0].set(xscale='log')
#ax[0,0].set(xscale='log')
ax[1,0].set(xscale='log')
ax[1,1].set(xscale='log')

ax[0,0].set(yscale='log')
ax[0,1].set(yscale='log')
ax[1,0].set(yscale='log')
ax[1,1].set(yscale='log')

ax[1,0].set_xlim(1,300) 
ax[1,1].set_xlim(1,300) 
#ax2.ylim(1e-10,1e0)


locminy = ticker.LogLocator(base=10,subs=np.arange(2, 10) * .1,numticks=50) # subs=(0.2,0.4,0.6,0.8)


plt.subplots_adjust(hspace=0.0, wspace=0.07)
for i in range(2):
   for j in range(2):
      ax[i,j].tick_params(axis="both",which="major", color="black", direction="in",
              length=6, width=0.8, right=True, left=True, top=True, bottom=True)
      ax[i,j].tick_params(axis="both",which="minor", color="grey", direction="in",
              length=4, width=0.5, right=True, left=True, top=True, bottom=True)
#      ax[i,j].yaxis.set_minor_locator(AutoMinorLocator(4))
      ax[i,j].yaxis.set_major_locator(ticker.LogLocator(base=10,numticks=15))
      #ax[i,j].yaxis.set_major_locator(ticker.LogLocator(base=10.0))
      #ax[i,j].yaxis.set_minor_locator(ticker.LogLocator(base=10,subs=[2.0,5.0]))
      ax[i,j].yaxis.set_minor_locator(locminy)
      #ax[i,j].yaxis.set_minor_formatter(ticker.NullFormatter())



# nu marker
#ax1.set_title('$\\nu_e$', y=0.2, x=0.8, pad=-14, backgroundcolor='black',
#                            size=15, color='white')
#ax2.set_title('$\\bar{\\nu}_e$', y=0.2, x=0.8, pad=-14, backgroundcolor='black',
#                            size=15, color='white')

#title
ax[0,0].set_title('$\\nu_e$', y=0.17, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')
#ax[0,0].set_title('$\\nu_e$', y=0.95, x=0.1, pad=-14, backgroundcolor='black',
#                            size=18, color='white')
ax[0,1].set_title('$\\bar{\\nu}_e$', y=0.17, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')
ax[1,0].set_title('$\\nu_\\mu$', y=0.17, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')
ax[1,1].set_title('$\\bar{\\nu}_\\mu$', y=0.17, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')

ax[0,0].set_ylim(5e-7,3e0)
ax[0,1].set_ylim(5e-9,5e-1)
ax[1,0].set_ylim(1e-9,3e0)
ax[1,1].set_ylim(1e-9,4e-1)


#lines_labels = [ax1.get_legend_handles_labels()]
handles, labels = ax[0,0].get_legend_handles_labels()
#fig.legend(handles, labels,loc='upper center',ncol=4, prop={'size': 15})
fig.legend(handles, labels, bbox_to_anchor=(0.5, 1.00), loc='upper center',ncol=4, prop={'size': 10})

plt.show()
#fig.savefig("/mnt/rafast/hng/Latex/2023_weakhub_apjs/Figures/pt4_kappa_corrvsnocorr.pdf", bbox_inches="tight")



==> plotdata/opacity_pt123/compare_kappa_pt0.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import scipy.signal as signal
from scipy.fftpack import fft, fftshift
from scipy.interpolate import interp1d
from matplotlib import rc

filepath = "../"

file = np.loadtxt('./ab_nocorr_nomed_pt0.log')
file2 = np.loadtxt('./ab_nocorr_nomed_pt0_full.log')
file3 = np.loadtxt('./ab_allcorr_med_pt0.log')
file4 = np.loadtxt('./ab_allcorr_med_pt0_full.log')
n_ebin = 50

# elastic no corr, no med
kappa_a_nue_1 = file[0:n_ebin-1,0]
vareps_1 = file[0:n_ebin-1,1]
kappa_a_nuebar_1 = file[n_ebin:2*n_ebin-1,0]
kappa_a_numu_1 = file[2*n_ebin:3*n_ebin-1,0]
kappa_a_numubar_1 = file[3*n_ebin:4*n_ebin-1,0]

# full kinematics no corr no med
kappa_a_nue_2 = file2[0:n_ebin-1,0]
vareps_2 = file2[0:n_ebin-1,1]
kappa_a_nuebar_2 = file2[n_ebin:2*n_ebin-1,0]
kappa_a_numu_2 = file2[2*n_ebin:3*n_ebin-1,0]
kappa_a_numubar_2 = file2[3*n_ebin:4*n_ebin-1,0]

# elastic corr med
kappa_a_nue_3 = file3[0:n_ebin-1,0]
vareps_3 = file3[0:n_ebin-1,1]
kappa_a_nuebar_3 = file3[n_ebin:2*n_ebin-1,0]
kappa_a_numu_3 = file3[2*n_ebin:3*n_ebin-1,0]
kappa_a_numubar_3 = file3[3*n_ebin:4*n_ebin-1,0]

# FK corr med
kappa_a_nue_4 = file4[0:n_ebin-1,0]
vareps_4 = file4[0:n_ebin-1,1]
kappa_a_nuebar_4 = file4[n_ebin:2*n_ebin-1,0]
kappa_a_numu_4 = file4[2*n_ebin:3*n_ebin-1,0]
kappa_a_numubar_4 = file4[3*n_ebin:4*n_ebin-1,0]

plt.xlabel('$\\varepsilon$ $(MeV)$')
plt.ylabel('$\\kappa$')
plt.yscale('log')
plt.xscale('log')
plt.xlim(1,300) 
plt.ylim(1e-11,1e-4)
nuecolor = 'r'
nuebarcolor = 'g'
numucolor = 'purple'
numubarcolor = 'thistle'
nuxcolor = 'b'

plt.plot(vareps_1,kappa_a_nue_1, label='(a) Elastic Approximation', color = nuecolor)
plt.plot(vareps_1,kappa_a_nuebar_1, label='(b) Elastic Approximation', color = nuebarcolor)
plt.plot(vareps_1,kappa_a_numu_1, color = numucolor)
plt.plot(vareps_1,kappa_a_numubar_1, color = numubarcolor)

plt.plot(vareps_2,kappa_a_nue_2, label='(a) Full kinematics', linestyle ='dashed', color = nuecolor)
plt.plot(vareps_2,kappa_a_nuebar_2, label='(b) Full kinematics', linestyle ='dashed', color = nuebarcolor)
plt.plot(vareps_2,kappa_a_numu_2, linestyle ='dashed', color = numucolor )
plt.plot(vareps_2,kappa_a_numubar_2, linestyle ='dashed', color=numubarcolor)

plt.plot(vareps_3,kappa_a_nue_3, label='(a) Elastic Approx with corr and med', linestyle ='dotted', color = nuecolor)
plt.plot(vareps_3,kappa_a_nuebar_3, label='(b) Elastic Approx with corr and med', linestyle ='dotted', color = nuebarcolor)
plt.plot(vareps_3,kappa_a_numu_3, linestyle ='dotted', color = numucolor )
plt.plot(vareps_3,kappa_a_numubar_3, linestyle ='dotted', color=numubarcolor)

plt.plot(vareps_4,kappa_a_nue_4, label='(a) Full kinematics with corr and med', linestyle ='dotted', color = nuecolor)
plt.plot(vareps_4,kappa_a_nuebar_4, label='(b) Full kinematics with corr and med', linestyle ='dotted', color = nuebarcolor)
plt.plot(vareps_4,kappa_a_numu_4, linestyle ='dotted', color = numucolor )
plt.plot(vareps_4,kappa_a_numubar_4, linestyle ='dotted', color=numubarcolor)

plt.legend()
plt.show()
#fig.savefig("./mode.png", bbox_inches="tight")



==> plotdata/opacity_pt123/compare_kappa_pt1.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import scipy.signal as signal
from scipy.fftpack import fft, fftshift
from scipy.interpolate import interp1d
from matplotlib import rc

filepath = "../"

file = np.loadtxt('./ab_nocorr_nomed_pt1.log')
file2 = np.loadtxt('./ab_nocorr_nomed_pt1_full.log')
file3 = np.loadtxt('./ab_allcorr_med_pt1.log')
file4 = np.loadtxt('./ab_allcorr_med_pt1_full.log')
n_ebin = 50

# elastic no corr, no med
kappa_a_nue_1 = file[0:n_ebin-1,0]
vareps_1 = file[0:n_ebin-1,1]
kappa_a_nuebar_1 = file[n_ebin:2*n_ebin-1,0]
kappa_a_numu_1 = file[2*n_ebin:3*n_ebin-1,0]
kappa_a_numubar_1 = file[3*n_ebin:4*n_ebin-1,0]

# full kinematics no corr no med
kappa_a_nue_2 = file2[0:n_ebin-1,0]
vareps_2 = file2[0:n_ebin-1,1]
kappa_a_nuebar_2 = file2[n_ebin:2*n_ebin-1,0]
kappa_a_numu_2 = file2[2*n_ebin:3*n_ebin-1,0]
kappa_a_numubar_2 = file2[3*n_ebin:4*n_ebin-1,0]

# elastic corr med
kappa_a_nue_3 = file3[0:n_ebin-1,0]
vareps_3 = file3[0:n_ebin-1,1]
kappa_a_nuebar_3 = file3[n_ebin:2*n_ebin-1,0]
kappa_a_numu_3 = file3[2*n_ebin:3*n_ebin-1,0]
kappa_a_numubar_3 = file3[3*n_ebin:4*n_ebin-1,0]

# FK corr med
kappa_a_nue_4 = file4[0:n_ebin-1,0]
vareps_4 = file4[0:n_ebin-1,1]
kappa_a_nuebar_4 = file4[n_ebin:2*n_ebin-1,0]
kappa_a_numu_4 = file4[2*n_ebin:3*n_ebin-1,0]
kappa_a_numubar_4 = file4[3*n_ebin:4*n_ebin-1,0]

plt.xlabel('$\\varepsilon$ $(MeV)$')
plt.ylabel('$\\kappa$')
plt.yscale('log')
plt.xscale('log')
#plt.xlim(1,300) 
#plt.ylim(1e-11,1e-4)
nuecolor = 'r'
nuebarcolor = 'g'
numucolor = 'purple'
numubarcolor = 'thistle'
nuxcolor = 'b'

plt.plot(vareps_1,kappa_a_nue_1, label='(a) Elastic Approximation', color = nuecolor)
plt.plot(vareps_1,kappa_a_nuebar_1, label='(b) Elastic Approximation', color = nuebarcolor)
plt.plot(vareps_1,kappa_a_numu_1, color = numucolor)
plt.plot(vareps_1,kappa_a_numubar_1, color = numubarcolor)

plt.plot(vareps_2,kappa_a_nue_2, label='(a) Full kinematics', linestyle ='dashed', color = nuecolor)
plt.plot(vareps_2,kappa_a_nuebar_2, label='(b) Full kinematics', linestyle ='dashed', color = nuebarcolor)
plt.plot(vareps_2,kappa_a_numu_2, linestyle ='dashed', color = numucolor )
plt.plot(vareps_2,kappa_a_numubar_2, linestyle ='dashed', color=numubarcolor)

plt.plot(vareps_3,kappa_a_nue_3, label='(a) Elastic Approx with corr and med', linestyle ='dotted', color = nuecolor)
plt.plot(vareps_3,kappa_a_nuebar_3, label='(b) Elastic Approx with corr and med', linestyle ='dotted', color = nuebarcolor)
plt.plot(vareps_3,kappa_a_numu_3, linestyle ='dotted', color = numucolor )
plt.plot(vareps_3,kappa_a_numubar_3, linestyle ='dotted', color=numubarcolor)

plt.plot(vareps_4,kappa_a_nue_4, label='(a) Full kinematics with corr and med', linestyle ='dotted', color = nuecolor)
plt.plot(vareps_4,kappa_a_nuebar_4, label='(b) Full kinematics with corr and med', linestyle ='dotted', color = nuebarcolor)
plt.plot(vareps_4,kappa_a_numu_4, linestyle ='dotted', color = numucolor )
plt.plot(vareps_4,kappa_a_numubar_4, linestyle ='dotted', color=numubarcolor)

plt.legend()
plt.show()
#fig.savefig("./mode.png", bbox_inches="tight")



==> plotdata/opacity_pt123/compare_kappa_pt2.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import scipy.signal as signal
from scipy.fftpack import fft, fftshift
from scipy.interpolate import interp1d
from matplotlib import rc
from matplotlib.ticker import AutoMinorLocator
import matplotlib.ticker as ticker



rc('font',**{'family':'sans-serif','sans-serif':['Helvetica'],'size':12})
plt.rcParams['mathtext.fontset'] = 'stix'
plt.rcParams['font.family'] = 'STIXGeneral'
plt.rcParams['mathtext.default']


filepath = "../"

file_ab = np.loadtxt('./ab_allcorr_med_pt2_full.log')
file_c = np.loadtxt('./c_analytical_pt2.log')
file_d = np.loadtxt('./d_med_elastic_pt2.log')
file_e = np.loadtxt('./e_emiss_pt2.log')
file_f = np.loadtxt('./f_emiss_pt2.log')

file_e_kernel = np.loadtxt('./e_kernel_pt2.log')
file_f_kernel = np.loadtxt('./f_kernel_pt2.log')

file_g = np.loadtxt('./g_TAML_pt2.log')
file_h = np.loadtxt('./h_pt2.log')
file_i = np.loadtxt('./i_pt2.log')

file_j_n = np.loadtxt('./j_neutron_corr_strange_virial_pt2.log')
file_j_p = np.loadtxt('./j_proton_corr_strange_virial_pt2.log')
file_k = np.loadtxt('./k_corr_pt2.log')
file_l = np.loadtxt('./l_include_alp_pt2.log')

file_m = np.loadtxt('./m_pt2.log')
file_n = np.loadtxt('./n_pt2.log')

n_ebin = 50

#1 : nu_e, 2: nu_e_bar, etc
# all kappa, absorption has stimulated correction
# elastic no corr, no med
ab_1 = file_ab[0:n_ebin-1,0]
vareps_1 = file_ab[0:n_ebin-1,1]
ab_2 = file_ab[n_ebin:2*n_ebin-1,0]
ab_3 = file_ab[2*n_ebin:3*n_ebin-1,0]
ab_4 = file_ab[3*n_ebin:4*n_ebin-1,0]

c_1 = file_c[0:n_ebin-1,0]
d_2 = file_d[n_ebin:2*n_ebin-1,0]

e_1 = file_e[0:n_ebin-1,0]
e_2 = file_e[n_ebin:2*n_ebin-1,0]
e_3 = file_e[2*n_ebin:3*n_ebin-1,0] # nux


e_1_kernel = file_e_kernel[0:n_ebin-1,0]
e_2_kernel = file_e_kernel[n_ebin:2*n_ebin-1,0]
e_3_kernel = file_e_kernel[2*n_ebin:3*n_ebin-1,0] # nux
e_4_kernel = file_e_kernel[3*n_ebin:4*n_ebin-1,0] # nux

f_1 = file_f[0:n_ebin-1,0]
f_2 = file_f[n_ebin:2*n_ebin-1,0]
f_3 = file_f[2*n_ebin:3*n_ebin-1,0] # nux


f_1_kernel = file_f_kernel[0:n_ebin-1,0]
f_2_kernel = file_f_kernel[n_ebin:2*n_ebin-1,0]
f_3_kernel = file_f_kernel[2*n_ebin:3*n_ebin-1,0] # nux
f_4_kernel = file_f_kernel[3*n_ebin:4*n_ebin-1,0] # nux


g_1 = file_g[0:n_ebin-1,0]
g_2 = file_g[n_ebin:2*n_ebin-1,0]
g_3 = file_g[2*n_ebin:3*n_ebin-1,0] # nux
g_4 = file_g[3*n_ebin:4*n_ebin-1,0] # nux

h_1 = file_h[0:n_ebin-1,0]
h_2 = file_h[n_ebin:2*n_ebin-1,0]
h_3 = file_h[2*n_ebin:3*n_ebin-1,0] # nux
h_4 = file_h[3*n_ebin:4*n_ebin-1,0] # nux


i_1 = file_i[0:n_ebin-1,0]
i_2 = file_i[n_ebin:2*n_ebin-1,0]
i_3 = file_i[2*n_ebin:3*n_ebin-1,0] # nux
i_4 = file_i[3*n_ebin:4*n_ebin-1,0] # nux

j_n_1 = file_j_n[0:n_ebin-1,0]  # nu
j_n_2 = file_j_n[n_ebin:2*n_ebin-1,0]  #nua

j_p_1 = file_j_p[0:n_ebin-1,0]  # nu
j_p_2 = file_j_p[n_ebin:2*n_ebin-1,0]  #nua

k_1 = file_k[0:n_ebin-1,0] # all nu
l_1 = file_l[0:n_ebin-1,0] # all nu

m_1 = file_m[0:n_ebin-1,0]
m_2 = file_m[n_ebin:2*n_ebin-1,0]
m_3 = file_m[2*n_ebin:3*n_ebin-1,0] # nux
m_4 = file_m[3*n_ebin:4*n_ebin-1,0] # nux

n_1 = file_n[0:n_ebin-1,0]
n_2 = file_n[n_ebin:2*n_ebin-1,0]
n_3 = file_n[2*n_ebin:3*n_ebin-1,0] # nux
n_4 = file_n[3*n_ebin:4*n_ebin-1,0] # nux

empty = np.zeros((n_ebin-1))
#plt.ylim(1e-10,1e0)
#nuecolor = 'r'
#nuebarcolor = 'g'
#numucolor = 'purple'
#numubarcolor = 'thistle'
#nuxcolor = 'b'

a_color = 'r'
b_color = 'b'
c_color = 'k'
d_color = 'gold'

e_color = 'gray'
f_color = 'greenyellow'
g_color = 'orange'
h_color = 'fuchsia'
i_color = 'brown'
j_n_color = 'violet'
j_p_color = 'purple'
k_color = 'g'
l_color = 'cornflowerblue'
m_color = 'hotpink'
n_color = 'deepskyblue'


set_1_line = 'solid'
set_2_line = 'dashed'
set_3_line = 'dotted'
set_4_line = 'dashdot'

fig, ax = plt.subplots(2,2, sharey=True, sharex=True)
#nue
ax[0,0].plot(vareps_1,ab_1 , label='(a)', color = a_color)
#all zero
#ax[0].plot(vareps_1,empty, label='(c)', color = 'k')
ax[0,0].plot(vareps_1,c_1,   label='(c)',color = c_color)
#ax[0,0].plot(vareps_1,e_1,  color = e_color, linestyle='dashed')
#ax[0,0].plot(vareps_1,f_1,  color = f_color, linestyle='dashed')
ax[0,0].plot(vareps_1,e_1_kernel,  color = e_color)
ax[0,0].plot(vareps_1,f_1_kernel,  color = f_color)
ax[0,0].plot(vareps_1,g_1,  color = g_color)
ax[0,0].plot(vareps_1,h_1,  color = h_color)
ax[0,0].plot(vareps_1,i_1,  color = i_color)

ax[0,0].plot(vareps_1,j_n_1,  color = j_n_color)
ax[0,0].plot(vareps_1,j_p_1,  color = j_p_color)
ax[0,0].plot(vareps_1,k_1,  color = k_color)
ax[0,0].plot(vareps_1,l_1,  color = l_color)
ax[0,0].plot(vareps_1,m_1,  color = m_color)
ax[0,0].plot(vareps_1,n_1,  color = n_color)

#nue_bar
ax[0,1].plot(vareps_1,ab_2 , label='(b)',color = b_color)
ax[0,1].plot(vareps_1,d_2,   label='(d)', color = d_color)
#ax[0,1].plot(vareps_1,e_2,   label='(e)',color = e_color, linestyle='dashed')
#ax[0,1].plot(vareps_1,f_2,   label='(f)',color = f_color, linestyle='dashed')

ax[0,1].plot(vareps_1,e_2_kernel,  label='(e) kernel',color = e_color)
ax[0,1].plot(vareps_1,f_2_kernel,  label='(f) kernel',color = f_color)

ax[0,1].plot(vareps_1,g_2,  label='(g)', color = g_color)
ax[0,1].plot(vareps_1,h_2,  label='(h)', color = h_color)
ax[0,1].plot(vareps_1,i_2,  label='(i)', color = i_color)

ax[0,1].plot(vareps_1,j_n_2, label='(j) with $n$', color = j_n_color)
ax[0,1].plot(vareps_1,j_p_2, label='(j) with $p$', color = j_p_color)
ax[0,1].plot(vareps_1,k_1,   label='(k)',color = k_color)
ax[0,1].plot(vareps_1,l_1,   label='(l)',color = l_color)
ax[0,1].plot(vareps_1,m_2,   label='(m)',color = m_color)
ax[0,1].plot(vareps_1,n_2,   label='(n)',color = n_color)


#numu
ax[1,0].plot(vareps_1,ab_3 , color = a_color)
#ax[1,0].plot(vareps_1,e_3,  color = e_color, linestyle='dashed')
#ax[1,0].plot(vareps_1,f_3,  color = f_color, linestyle='dashed')

ax[1,0].plot(vareps_1,e_3_kernel,  color = e_color)
ax[1,0].plot(vareps_1,f_3_kernel,  color = f_color)


ax[1,0].plot(vareps_1,g_3,  color = g_color)
ax[1,0].plot(vareps_1,h_3,  color = h_color)
ax[1,0].plot(vareps_1,i_3,  color = i_color)


ax[1,0].plot(vareps_1,j_n_1,  color = j_n_color)
ax[1,0].plot(vareps_1,j_p_1,  color = j_p_color)
ax[1,0].plot(vareps_1,k_1,  color = k_color)
ax[1,0].plot(vareps_1,l_1,  color = l_color)
ax[1,0].plot(vareps_1,m_3,   color = m_color)
ax[1,0].plot(vareps_1,n_3,   color = n_color)

#numu_bar
ax[1,1].plot(vareps_1,ab_4 , color = b_color)
#ax[1,1].plot(vareps_1,e_3,  color = e_color, linestyle='dashed')
#ax[1,1].plot(vareps_1,f_3,  color = f_color, linestyle='dashed')

ax[1,1].plot(vareps_1,e_4_kernel,  color = e_color)
ax[1,1].plot(vareps_1,f_4_kernel,  color = f_color)

ax[1,1].plot(vareps_1,g_4,  color = g_color)
ax[1,1].plot(vareps_1,h_4,  color = h_color)
ax[1,1].plot(vareps_1,i_4,  color = i_color)


ax[1,1].plot(vareps_1,j_n_2,  color = j_n_color)
ax[1,1].plot(vareps_1,j_p_2,  color = j_p_color)
ax[1,1].plot(vareps_1,k_1,  color = k_color)
ax[1,1].plot(vareps_1,l_1,  color = l_color)
ax[1,1].plot(vareps_1,m_4,   color = m_color)
ax[1,1].plot(vareps_1,n_4,   color = n_color)


#title 
ax[0,0].set_title('$\\nu_e$', y=0.2, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')
ax[0,1].set_title('$\\bar{\\nu}_e$', y=0.2, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')
ax[1,0].set_title('$\\nu_\\mu$', y=0.2, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')
ax[1,1].set_title('$\\bar{\\nu}_\\mu$', y=0.2, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')


ax[0,0].set(ylabel='$\\kappa~[\\mathrm{cm}^{-1}]$')
ax[1,0].set(ylabel='$\\kappa~[\\mathrm{cm}^{-1}]$')

ax[1,0].set(xlabel='$\\varepsilon~[\\mathrm{MeV}]$')
ax[1,1].set(xlabel='$\\varepsilon~[\\mathrm{MeV}]$')
ax[0,0].set(yscale='log')
ax[1,0].set(yscale='log')

ax[1,0].set(xscale='log')
ax[1,1].set(xscale='log')

ax[1,0].set_xlim(1,300) 
ax[1,1].set_xlim(1,300) 
ax[0,0].set_ylim(1e-9,1) 
ax[1,0].set_ylim(1e-9,1) 

locminy = ticker.LogLocator(base=10,subs=np.arange(2, 10) * .1,numticks=50) # subs=(0.2,0.4,0.6,0.8)

plt.subplots_adjust(hspace=0.0, wspace=0.0)
for i in range(2):
   for j in range(2):
      ax[i,j].tick_params(axis="both",which="major", color="black", direction="in",
              length=6, width=0.8, right=True, left=True, top=True, bottom=True)
      ax[i,j].tick_params(axis="both",which="minor", color="grey", direction="in",
              length=4, width=0.5, right=True, left=True, top=True, bottom=True)
#      ax[i,j].yaxis.set_minor_locator(AutoMinorLocator(4))
      ax[i,j].yaxis.set_major_locator(ticker.LogLocator(base=10,numticks=15))
      #ax[i,j].yaxis.set_major_locator(ticker.LogLocator(base=10.0))
      #ax[i,j].yaxis.set_minor_locator(ticker.LogLocator(base=10,subs=[2.0,5.0]))
      ax[i,j].yaxis.set_minor_locator(locminy)
      #ax[i,j].yaxis.set_minor_formatter(ticker.NullFormatter())
  




#fig.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc="lower left",
#                mode="expand", borderaxespad=0, ncol=3)
lines_labels = [ax.get_legend_handles_labels() for ax in fig.axes]
lines, labels = [sum(lol, []) for lol in zip(*lines_labels)]
fig.legend(lines, labels, loc='upper center',ncol=5)

plt.show()
#fig.savefig("./mode.png", bbox_inches="tight")



==> plotdata/opacity_pt123/compare_kappa_pt3.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import scipy.signal as signal
from scipy.fftpack import fft, fftshift
from scipy.interpolate import interp1d
from matplotlib import rc
from matplotlib.ticker import AutoMinorLocator
import matplotlib.ticker as ticker



rc('font',**{'family':'sans-serif','sans-serif':['Helvetica'],'size':12})
plt.rcParams['mathtext.fontset'] = 'stix'
plt.rcParams['font.family'] = 'STIXGeneral'
plt.rcParams['mathtext.default']


filepath = "../"

file_ab = np.loadtxt('./ab_allcorr_med_pt2_full.log')
file_c = np.loadtxt('./c_analytical_pt2.log')
file_d = np.loadtxt('./d_med_elastic_pt2.log')
file_e = np.loadtxt('./e_emiss_pt2.log')
file_f = np.loadtxt('./f_emiss_pt2.log')

file_e_kernel = np.loadtxt('./e_kernel_pt3.log')
file_f_kernel = np.loadtxt('./f_kernel_pt3.log')
file_f_kernel_kuroda = np.loadtxt('./f_kernel_pt3_kuroda.log')

file_j_n = np.loadtxt('./j_neutron_corr_strange_virial_pt2.log')
file_j_p = np.loadtxt('./j_proton_corr_strange_virial_pt2.log')
file_k = np.loadtxt('./k_corr_pt2.log')
file_l = np.loadtxt('./l_include_alp_pt2.log')

file_m = np.loadtxt('./m_pt3.log')
file_n = np.loadtxt('./n_pt3.log')

n_ebin = 50

#1 : nu_e, 2: nu_e_bar, etc
# all kappa, absorption has stimulated correction
# elastic no corr, no med
ab_1 = file_ab[0:n_ebin-1,0]
vareps_1 = file_ab[0:n_ebin-1,1]
ab_2 = file_ab[n_ebin:2*n_ebin-1,0]
ab_3 = file_ab[2*n_ebin:3*n_ebin-1,0]
ab_4 = file_ab[3*n_ebin:4*n_ebin-1,0]

c_1 = file_c[0:n_ebin-1,0]
d_2 = file_d[n_ebin:2*n_ebin-1,0]

e_1 = file_e[0:n_ebin-1,0]
e_2 = file_e[n_ebin:2*n_ebin-1,0]
e_3 = file_e[2*n_ebin:3*n_ebin-1,0] # nux


e_1_kernel = 1e10 * file_e_kernel[0:n_ebin-1,0]
e_2_kernel = 1e10 * file_e_kernel[n_ebin:2*n_ebin-1,0]
e_3_kernel = 1e10 * file_e_kernel[2*n_ebin:3*n_ebin-1,0] # nux
e_4_kernel = 1e10 * file_e_kernel[3*n_ebin:4*n_ebin-1,0] # nux

f_1 = file_f[0:n_ebin-1,0]
f_2 = file_f[n_ebin:2*n_ebin-1,0]
f_3 = file_f[2*n_ebin:3*n_ebin-1,0] # nux


f_1_kernel = 1e5* file_f_kernel[0:n_ebin-1,0]
f_2_kernel = 1e5* file_f_kernel[n_ebin:2*n_ebin-1,0]
f_3_kernel = 1e5* file_f_kernel[2*n_ebin:3*n_ebin-1,0] # nux
f_4_kernel = 1e5* file_f_kernel[3*n_ebin:4*n_ebin-1,0] # nux

f_1_kernel_kuroda = 1e5* file_f_kernel_kuroda[0:n_ebin-1,0]
f_2_kernel_kuroda = 1e5* file_f_kernel_kuroda[n_ebin:2*n_ebin-1,0]
f_3_kernel_kuroda = 1e5* file_f_kernel_kuroda[2*n_ebin:3*n_ebin-1,0] # nux
f_4_kernel_kuroda = 1e5* file_f_kernel_kuroda[3*n_ebin:4*n_ebin-1,0] # nux

j_n_1 = file_j_n[0:n_ebin-1,0]  # nu
j_n_2 = file_j_n[n_ebin:2*n_ebin-1,0]  #nua

j_p_1 = file_j_p[0:n_ebin-1,0]  # nu
j_p_2 = file_j_p[n_ebin:2*n_ebin-1,0]  #nua

k_1 = file_k[0:n_ebin-1,0] # all nu
l_1 = file_l[0:n_ebin-1,0] # all nu

m_1 = file_m[0:n_ebin-1,0]
m_2 = file_m[n_ebin:2*n_ebin-1,0]
m_3 = file_m[2*n_ebin:3*n_ebin-1,0] # nux
m_4 = file_m[3*n_ebin:4*n_ebin-1,0] # nux

n_1 = file_n[0:n_ebin-1,0]
n_2 = file_n[n_ebin:2*n_ebin-1,0]
n_3 = file_n[2*n_ebin:3*n_ebin-1,0] # nux
n_4 = file_n[3*n_ebin:4*n_ebin-1,0] # nux

empty = np.zeros((n_ebin-1))
#plt.ylim(1e-10,1e0)
#nuecolor = 'r'
#nuebarcolor = 'g'
#numucolor = 'purple'
#numubarcolor = 'thistle'
#nuxcolor = 'b'

a_color = 'r'
b_color = 'b'
c_color = 'k'
d_color = 'gold'

e_color = 'gray'
f_color = 'greenyellow'
g_color = 'orange'
h_color = 'fuchsia'
j_n_color = 'violet'
j_p_color = 'purple'
k_color = 'g'
l_color = 'cornflowerblue'
m_color = 'hotpink'
n_color = 'deepskyblue'

fig, ax = plt.subplots(2,2, sharey=True, sharex=True)
#nue
#ax[0,0].plot(vareps_1,ab_1 , label='(a)', color = a_color)
#all zero
#ax[0].plot(vareps_1,empty, label='(c)', color = 'k')
#ax[0,0].plot(vareps_1,c_1,   label='(c)',color = c_color)
#ax[0,0].plot(vareps_1,e_1,  color = e_color, linestyle='dashed')
#ax[0,0].plot(vareps_1,f_1,  color = f_color, linestyle='dashed')

ax[0,0].plot(vareps_1,e_1_kernel,  color = e_color)
ax[0,0].plot(vareps_1,f_1_kernel,  color = f_color)
ax[0,0].plot(vareps_1,f_1_kernel_kuroda,  color = f_color, linestyle='dashed')
ax[0,0].plot(vareps_1,m_1,  color = m_color)
ax[0,0].plot(vareps_1,n_1,  color = n_color)

#ax[0,0].plot(vareps_1,j_n_1,  color = j_n_color)
#ax[0,0].plot(vareps_1,j_p_1,  color = j_p_color)
#ax[0,0].plot(vareps_1,k_1,  color = k_color)
#ax[0,0].plot(vareps_1,l_1,  color = l_color)

#nue_bar
#ax[0,1].plot(vareps_1,ab_2 , label='(b)',color = b_color)
#ax[0,1].plot(vareps_1,d_2,   label='(d)', color = d_color)
#ax[0,1].plot(vareps_1,e_2,   label='(e)',color = e_color, linestyle='dashed')
#ax[0,1].plot(vareps_1,f_2,   label='(f)',color = f_color, linestyle='dashed')

ax[0,1].plot(vareps_1,e_2_kernel,  label='(e) kernel',color = e_color)
ax[0,1].plot(vareps_1,f_2_kernel,  label='(f) kernel',color = f_color)
ax[0,1].plot(vareps_1,f_2_kernel_kuroda,  color = f_color, linestyle='dashed')
ax[0,1].plot(vareps_1,m_2,   label='(m)',color = m_color)
ax[0,1].plot(vareps_1,n_2,   label='(n)',color = n_color)

#ax[0,1].plot(vareps_1,j_n_2, label='(j) with $n$', color = j_n_color)
#ax[0,1].plot(vareps_1,j_p_2, label='(j) with $p$', color = j_p_color)
#ax[0,1].plot(vareps_1,k_1,   label='(k)',color = k_color)
#ax[0,1].plot(vareps_1,l_1,   label='(l)',color = l_color)


#numu
#ax[1,0].plot(vareps_1,ab_3 , color = a_color)
#ax[1,0].plot(vareps_1,e_3,  color = e_color, linestyle='dashed')
#ax[1,0].plot(vareps_1,f_3,  color = f_color, linestyle='dashed')

ax[1,0].plot(vareps_1,e_3_kernel,  color = e_color)
ax[1,0].plot(vareps_1,f_3_kernel,  color = f_color)
ax[1,0].plot(vareps_1,f_3_kernel_kuroda,  color = f_color, linestyle='dashed')
ax[1,0].plot(vareps_1,m_3,   color = m_color)
ax[1,0].plot(vareps_1,n_3,   color = n_color)

#ax[1,0].plot(vareps_1,j_n_1,  color = j_n_color)
#ax[1,0].plot(vareps_1,j_p_1,  color = j_p_color)
#ax[1,0].plot(vareps_1,k_1,  color = k_color)
#ax[1,0].plot(vareps_1,l_1,  color = l_color)

#numu_bar
#ax[1,1].plot(vareps_1,ab_4 , color = b_color)
#ax[1,1].plot(vareps_1,e_3,  color = e_color, linestyle='dashed')
#ax[1,1].plot(vareps_1,f_3,  color = f_color, linestyle='dashed')

ax[1,1].plot(vareps_1,e_4_kernel,  color = e_color)
ax[1,1].plot(vareps_1,f_4_kernel,  color = f_color)
ax[1,1].plot(vareps_1,f_4_kernel_kuroda,  color = f_color, linestyle='dashed')
ax[1,1].plot(vareps_1,m_4,   color = m_color)
ax[1,1].plot(vareps_1,n_4,   color = n_color)

#ax[1,1].plot(vareps_1,j_n_2,  color = j_n_color)
#ax[1,1].plot(vareps_1,j_p_2,  color = j_p_color)
#ax[1,1].plot(vareps_1,k_1,  color = k_color)
#ax[1,1].plot(vareps_1,l_1,  color = l_color)


#title 
ax[0,0].set_title('$\\nu_e$', y=0.2, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')
ax[0,1].set_title('$\\bar{\\nu}_e$', y=0.2, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')
ax[1,0].set_title('$\\nu_\\mu$', y=0.2, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')
ax[1,1].set_title('$\\bar{\\nu}_\\mu$', y=0.2, x=0.9, pad=-14, backgroundcolor='black',
                            size=18, color='white')


ax[0,0].set(ylabel='$\\kappa~[\\mathrm{cm}^{-1}]$')
ax[1,0].set(ylabel='$\\kappa~[\\mathrm{cm}^{-1}]$')

ax[1,0].set(xlabel='$\\varepsilon~[\\mathrm{MeV}]$')
ax[1,1].set(xlabel='$\\varepsilon~[\\mathrm{MeV}]$')
ax[0,0].set(yscale='log')
ax[1,0].set(yscale='log')

ax[1,0].set(xscale='log')
ax[1,1].set(xscale='log')

ax[1,0].set_xlim(1,300) 
ax[1,1].set_xlim(1,300) 
#ax[0,0].set_ylim(1e-9,1) 
#ax[1,0].set_ylim(1e-9,1) 

locminy = ticker.LogLocator(base=10,subs=np.arange(2, 10) * .1,numticks=50) # subs=(0.2,0.4,0.6,0.8)

plt.subplots_adjust(hspace=0.0, wspace=0.0)
for i in range(2):
   for j in range(2):
      ax[i,j].tick_params(axis="both",which="major", color="black", direction="in",
              length=6, width=0.8, right=True, left=True, top=True, bottom=True)
      ax[i,j].tick_params(axis="both",which="minor", color="grey", direction="in",
              length=4, width=0.5, right=True, left=True, top=True, bottom=True)
#      ax[i,j].yaxis.set_minor_locator(AutoMinorLocator(4))
      ax[i,j].yaxis.set_major_locator(ticker.LogLocator(base=10,numticks=15))
      #ax[i,j].yaxis.set_major_locator(ticker.LogLocator(base=10.0))
      #ax[i,j].yaxis.set_minor_locator(ticker.LogLocator(base=10,subs=[2.0,5.0]))
      ax[i,j].yaxis.set_minor_locator(locminy)
      #ax[i,j].yaxis.set_minor_formatter(ticker.NullFormatter())
  




#fig.legend(bbox_to_anchor=(0, 1.02, 1, 0.2), loc="lower left",
#                mode="expand", borderaxespad=0, ncol=3)
lines_labels = [ax.get_legend_handles_labels() for ax in fig.axes]
lines, labels = [sum(lol, []) for lol in zip(*lines_labels)]
fig.legend(lines, labels, loc='upper center',ncol=5)

plt.show()
#fig.savefig("./mode.png", bbox_inches="tight")


